Equation of State in 2+1 Flavor QCD at High Temperatures

We calculate the Equation of State at high temperatures in 2+1 flavor QCD using the highly improved staggered quark action. We study the lattice spacing dependence of the pressure at high temperatures using lattices with temporal extent $N_{\tau}=6,~8,~10$ and $12$ and perform continuum extrapolations. We also give a continuum estimate for the Equation of State up to temperatures $T=2$ GeV, which are then compared with results of the weak-coupling calculations. We find a reasonably good agreement with the weak-coupling calculations at the highest temperatures.

==> anc/0.05ms/DeltaSF_Nt10.dat <==
0.141972 0.333756 0.00396389
0.145783 0.380109 0.00676336
0.154613 0.482805 0.00531852
0.159631 0.574815 0.0051995
0.168588 0.697085 0.00432612
0.181419 0.814584 0.0035034
0.192218 0.832377 0.00276414
0.207464 0.809093 0.00262541
0.221756 0.736685 0.00245058
0.239098 0.654722 0.00194412
0.267365 0.510683 0.00172549
0.301286 0.371122 0.00144816
0.327775 0.2902 0.00119509
0.399999 0.158242 0.000796147
0.488867 0.0842355 0.00073227


==> anc/0.05ms/DeltaSF_Nt12.dat <==
0.151183 0.484221 0.00629501
0.160182 0.601779 0.0050661
0.172886 0.767933 0.00588624
0.184797 0.815224 0.00519138
0.199248 0.836543 0.00339701
0.222804 0.747626 0.00302005
0.251072 0.589246 0.00288542
0.273146 0.481479 0.002235
0.333333 0.273579 0.00143449
0.407389 0.147086 0.00135744


==> anc/0.05ms/DeltaSF_Nt6.dat <==
0.13382 0.323786 0.00912235
0.140278 0.355095 0.0095486
0.14716 0.389909 0.00707369
0.150759 0.413886 0.00668594
0.154465 0.447633 0.00709646
0.15817 0.48036 0.00766196
0.162088 0.532611 0.00539848
0.166005 0.582027 0.00399925
0.170134 0.637633 0.00519343
0.174263 0.69571 0.00403062
0.177756 0.735686 0.00394589
0.186544 0.79097 0.00474767
0.19406 0.812879 0.00353183
0.204965 0.792842 0.00337009
0.207612 0.787488 0.00279888
0.222116 0.735507 0.00254734
0.23662 0.655877 0.00208308
0.242972 0.624021 0.0020026
0.251442 0.577495 0.0017106
0.257688 0.547225 0.00159573
0.266052 0.505118 0.00136825
0.28098 0.439561 0.00112735
0.320364 0.304406 0.000751279
0.369593 0.199251 0.000514991
0.445608 0.114872 0.000354495
0.502143 0.0799039 0.000269854
0.546291 0.0607472 0.000219822
0.666666 0.0329064 0.000155959
0.814778 0.0178904 0.00013979


==> anc/0.05ms/DeltaSF_Nt8.dat <==
0.115849 0.200165 0.01961
0.124504 0.223422 0.00678768
0.130697 0.252232 0.00836645
0.133317 0.262969 0.00668353
0.139908 0.304111 0.00474215
0.145545 0.351015 0.0043383
0.153724 0.419026 0.00463249
0.155709 0.472254 0.00757343
0.161267 0.537816 0.0057763
0.166587 0.616011 0.00752594
0.172701 0.702833 0.00540304
0.177465 0.739224 0.00651085
0.182229 0.778746 0.0039575
0.188582 0.798835 0.00294505
0.193266 0.807311 0.00286219
0.199539 0.812586 0.0028881
0.210735 0.78329 0.00256777
0.226774 0.71515 0.00207696
0.240273 0.640666 0.00173398
0.259329 0.5421 0.00157601
0.277195 0.456426 0.00130687
0.298872 0.376344 0.00100722
0.334206 0.27586 0.000880576
0.376607 0.193339 0.000694267
0.409718 0.14799 0.000567196
0.499999 0.0796372 0.000387478
0.611084 0.0425406 0.00034981


==> anc/0.05ms/DeltaSG_Nt10.dat <==
0.141972 1.03292 0.119625
0.145783 1.59908 0.154603
0.154613 1.78513 0.143194
0.159631 2.45458 0.134962
0.168588 2.79612 0.135938
0.181419 3.39234 0.151199
0.192218 3.52332 0.14773
0.207464 3.4352 0.0991546
0.221756 3.51732 0.123918
0.239098 3.22928 0.0953746
0.267365 2.97236 0.132923
0.301286 2.57689 0.139894
0.327775 2.18664 0.0796979
0.399999 1.71124 0.0671787
0.488867 1.23039 0.110006


==> anc/0.05ms/DeltaSG_Nt12.dat <==
0.151183 1.57427 0.310854
0.160182 2.09909 0.326691
0.172886 2.59706 0.192639
0.184797 3.18221 0.257581
0.199248 3.24173 0.220253
0.222804 3.48367 0.275048
0.251072 2.99032 0.282061
0.273146 2.66602 0.157685
0.333333 2.21633 0.135369
0.407389 1.51856 0.159586


==> anc/0.05ms/DeltaSG_Nt6.dat <==
0.13382 0.72019 0.163092
0.140278 0.942735 0.134655
0.14716 1.04288 0.133765
0.150759 1.22892 0.113704
0.154465 1.47558 0.0421189
0.15817 1.64679 0.177785
0.162088 1.95308 0.115988
0.166005 2.21125 0.0576199
0.170134 2.47121 0.0784399
0.174263 2.80886 0.0717535
0.177756 3.17728 0.0675108
0.186544 3.4343 0.0531853
0.19406 3.79628 0.0758431
0.204965 3.75375 0.0814329
0.207612 3.68588 0.102725
0.222116 3.66822 0.094445
0.23662 3.32971 0.0644034
0.242972 3.24893 0.0671338
0.251442 3.07551 0.0659635
0.257688 2.97114 0.0818491
0.266052 2.80766 0.0922363
0.28098 2.57655 0.0808866
0.320364 2.13412 0.0788877
0.369593 1.60397 0.0513261
0.445608 1.12174 0.0465291
0.502143 0.911458 0.0837887
0.546291 0.838405 0.0556027
0.666666 0.535694 0.0427704
0.814778 0.352255 0.0254493


==> anc/0.05ms/DeltaSG_Nt8.dat <==
0.115849 0.605643 0.168865
0.124504 0.623098 0.142879
0.130697 0.7034 0.202265
0.133317 0.830234 0.202274
0.139908 1.09817 0.132062
0.145545 1.28928 0.135362
0.153724 1.72738 0.193668
0.155709 2.0859 0.111674
0.161267 2.29685 0.151714
0.166587 2.74488 0.136856
0.172701 3.10098 0.120477
0.177465 3.30507 0.0736773
0.182229 3.59401 0.0849244
0.188582 3.5936 0.124148
0.193266 3.61111 0.0833667
0.199539 3.80612 0.0654284
0.210735 3.58858 0.0892186
0.226774 3.57287 0.0940981
0.240273 3.28763 0.0812643
0.259329 2.91327 0.0585789
0.277195 2.76866 0.071219
0.298872 2.47592 0.0655477
0.334206 2.16159 0.0784833
0.376607 1.74264 0.0769481
0.409718 1.43644 0.0460958
0.499999 1.09655 0.0556607
0.611084 0.785167 0.0478736


==> anc/0.05ms/e-3p_Nt10.dat <==
0.122979 0.816125 0.321867
0.141972 1.36668 0.119738
0.145783 1.97919 0.154797
0.154613 2.26794 0.143373
0.159631 3.02939 0.135185
0.168588 3.49321 0.136185
0.181419 4.20692 0.151459
0.192218 4.3557 0.14799
0.207464 4.2443 0.0995164
0.221756 4.25401 0.12416
0.239098 3.884 0.115698
0.267365 3.48304 0.142409
0.301286 2.94801 0.144744
0.327775 2.47684 0.0848245
0.399999 1.86948 0.069021
0.488867 1.31463 0.11033


==> anc/0.05ms/e-3p_Nt12.dat <==
0.133026 1.18732 0.343408
0.14049 1.97154 0.319533
0.151183 2.05849 0.310955
0.160182 2.70087 0.326785
0.172886 3.36499 0.19288
0.184797 3.99744 0.257762
0.199248 4.07828 0.235627
0.222804 4.2313 0.285047
0.251072 3.57956 0.288168
0.273146 3.1475 0.164886
0.333333 2.4899 0.138112
0.407389 1.66565 0.160268


==> anc/0.05ms/e-3p_Nt4.dat <==
0.20073 4.22573 0.0698041
0.22074 4.25173 0.150103
0.231697 3.94129 0.143381
0.249007 3.82789 0.0746162
0.291091 2.78941 0.0692522
0.311418 2.45669 0.0682472
0.333174 2.19391 0.0446259
0.364459 1.91451 0.0487871
0.386533 1.61092 0.0368867
0.399078 1.51462 0.0435262
0.42147 1.32567 0.0448144
0.480546 0.996488 0.0810945
0.55439 0.795303 0.114955
0.668413 0.633266 0.0625215
0.753215 0.464757 0.0297802
0.819437 0.423212 0.0161111
0.999998 0.311921 0.00907145
1.22217 0.217929 0.0122516


==> anc/0.05ms/e-3p_Nt6.dat <==
0.13382 1.04398 0.163379
0.140278 1.29783 0.13504
0.14716 1.43279 0.134008
0.150759 1.64281 0.113976
0.154465 1.92321 0.0429463
0.15817 2.12715 0.178015
0.162088 2.48569 0.116236
0.166005 2.79328 0.0580507
0.170134 3.10884 0.0788698
0.174263 3.50457 0.0722025
0.177756 3.91297 0.0680234
0.186544 4.22527 0.0539819
0.19406 4.60916 0.0763615
0.204965 4.54659 0.0818857
0.207612 4.47337 0.103064
0.222116 4.40373 0.0947663
0.23662 3.98559 0.0647718
0.242972 3.87295 0.0674522
0.251442 3.653 0.0662393
0.257688 3.51837 0.0820466
0.266052 3.31278 0.0923851
0.28098 3.01611 0.0810139
0.320364 2.43853 0.0789502
0.369593 1.80322 0.0513672
0.398496 1.56941 0.0445669
0.445608 1.23661 0.0479279
0.502143 0.991362 0.0841695
0.546291 0.899152 0.0559339
0.666666 0.5686 0.0428971
0.814778 0.370145 0.0255125


==> anc/0.05ms/e-3p_Nt8.dat <==
0.115849 0.805807 0.170011
0.124504 0.84652 0.143058
0.130697 0.955632 0.202454
0.133317 1.0932 0.202402
0.139908 1.40228 0.132183
0.145545 1.6403 0.135477
0.153724 2.14641 0.193769
0.155709 2.55816 0.11203
0.161267 2.83467 0.151918
0.166587 3.36089 0.137201
0.172701 3.80382 0.120802
0.177465 4.04429 0.0743349
0.182229 4.37276 0.0853715
0.188582 4.39243 0.124441
0.193266 4.41842 0.0838041
0.199539 4.6187 0.0659961
0.210735 4.37187 0.089599
0.226774 4.28802 0.0943934
0.240273 3.9283 0.0815357
0.259329 3.45537 0.0588485
0.277195 3.22508 0.0713764
0.298872 2.85226 0.0755887
0.334206 2.43745 0.0831963
0.376607 1.93598 0.0793444
0.409718 1.58443 0.0484161
0.499999 1.17619 0.0562286
0.611084 0.827707 0.0480635


==> anc/OUT_2.5.DAT161Q <==
  0.3000E-01  0.6341E-01  0.1523E-01  0.1091E+00  0.1396E+00  0.3892E+01  0.3013E-04  0.1173E-03  0.1560E+02  0.4700E-03
  0.3500E-01  0.9404E-01  0.2732E-01  0.1760E+00  0.1552E+00  0.3766E+01  0.1202E-03  0.4528E-03  0.1512E+02  0.1818E-02
  0.4000E-01  0.1216E+00  0.4173E-01  0.2468E+00  0.1691E+00  0.3599E+01  0.3449E-03  0.1241E-02  0.1448E+02  0.4995E-02
  0.4500E-01  0.1447E+00  0.5743E-01  0.3170E+00  0.1812E+00  0.3412E+01  0.7978E-03  0.2722E-02  0.1377E+02  0.1099E-01
  0.5000E-01  0.1636E+00  0.7368E-01  0.3847E+00  0.1916E+00  0.3225E+01  0.1587E-02  0.5119E-02  0.1308E+02  0.2076E-01
  0.5500E-01  0.1795E+00  0.9004E-01  0.4497E+00  0.2002E+00  0.3052E+01  0.2824E-02  0.8619E-02  0.1246E+02  0.3519E-01
  0.6000E-01  0.1939E+00  0.1063E+00  0.5128E+00  0.2073E+00  0.2898E+01  0.4611E-02  0.1336E-01  0.1194E+02  0.5504E-01
  0.6500E-01  0.2082E+00  0.1224E+00  0.5753E+00  0.2127E+00  0.2765E+01  0.7035E-02  0.1945E-01  0.1151E+02  0.8100E-01
  0.7000E-01  0.2237E+00  0.1384E+00  0.6388E+00  0.2166E+00  0.2650E+01  0.1016E-01  0.2694E-01  0.1118E+02  0.1137E+00
  0.7500E-01  0.2418E+00  0.1544E+00  0.7049E+00  0.2190E+00  0.2552E+01  0.1405E-01  0.3586E-01  0.1093E+02  0.1536E+00
  0.8000E-01  0.2636E+00  0.1707E+00  0.7756E+00  0.2200E+00  0.2467E+01  0.1874E-01  0.4622E-01  0.1075E+02  0.2014E+00
  0.8500E-01  0.2903E+00  0.1874E+00  0.8526E+00  0.2198E+00  0.2394E+01  0.2426E-01  0.5807E-01  0.1062E+02  0.2576E+00
  0.9000E-01  0.3232E+00  0.2049E+00  0.9380E+00  0.2185E+00  0.2330E+01  0.3065E-01  0.7143E-01  0.1053E+02  0.3229E+00
  0.9500E-01  0.3637E+00  0.2234E+00  0.1034E+01  0.2161E+00  0.2274E+01  0.3798E-01  0.8638E-01  0.1049E+02  0.3982E+00
  0.1000E+00  0.4131E+00  0.2433E+00  0.1143E+01  0.2129E+00  0.2226E+01  0.4630E-01  0.1031E+00  0.1047E+02  0.4847E+00
  0.1050E+00  0.4730E+00  0.2649E+00  0.1268E+01  0.2089E+00  0.2184E+01  0.5573E-01  0.1217E+00  0.1047E+02  0.5837E+00
  0.1100E+00  0.5453E+00  0.2885E+00  0.1411E+01  0.2045E+00  0.2148E+01  0.6638E-01  0.1426E+00  0.1050E+02  0.6970E+00
  0.1150E+00  0.6318E+00  0.3146E+00  0.1575E+01  0.1997E+00  0.2119E+01  0.7842E-01  0.1661E+00  0.1055E+02  0.8271E+00
  0.1200E+00  0.7347E+00  0.3436E+00  0.1765E+01  0.1946E+00  0.2095E+01  0.9205E-01  0.1929E+00  0.1061E+02  0.9768E+00
  0.1250E+00  0.8563E+00  0.3760E+00  0.1984E+01  0.1895E+00  0.2078E+01  0.1075E+00  0.2234E+00  0.1069E+02  0.1150E+01
  0.1300E+00  0.9989E+00  0.4122E+00  0.2236E+01  0.1844E+00  0.2067E+01  0.1251E+00  0.2586E+00  0.1079E+02  0.1350E+01
  0.1350E+00  0.1165E+01  0.4530E+00  0.2524E+01  0.1795E+00  0.2063E+01  0.1451E+00  0.2993E+00  0.1090E+02  0.1581E+01
  0.1400E+00  0.1358E+01  0.4988E+00  0.2854E+01  0.1747E+00  0.2064E+01  0.1679E+00  0.3465E+00  0.1102E+02  0.1851E+01
  0.1450E+00  0.1579E+01  0.5502E+00  0.3230E+01  0.1703E+00  0.2070E+01  0.1938E+00  0.4013E+00  0.1116E+02  0.2163E+01
  0.1500E+00  0.1833E+01  0.6079E+00  0.3657E+01  0.1663E+00  0.2081E+01  0.2234E+00  0.4649E+00  0.1130E+02  0.2525E+01
  0.1550E+00  0.2120E+01  0.6726E+00  0.4138E+01  0.1625E+00  0.2097E+01  0.2569E+00  0.5387E+00  0.1145E+02  0.2943E+01
  0.1600E+00  0.2445E+01  0.7449E+00  0.4680E+01  0.1592E+00  0.2116E+01  0.2950E+00  0.6240E+00  0.1161E+02  0.3425E+01
  0.1650E+00  0.2809E+01  0.8256E+00  0.5286E+01  0.1562E+00  0.2137E+01  0.3380E+00  0.7223E+00  0.1177E+02  0.3978E+01
  0.1700E+00  0.3214E+01  0.9154E+00  0.5961E+01  0.1536E+00  0.2161E+01  0.3864E+00  0.8348E+00  0.1193E+02  0.4610E+01
  0.1750E+00  0.3664E+01  0.1015E+01  0.6709E+01  0.1513E+00  0.2186E+01  0.4406E+00  0.9631E+00  0.1209E+02  0.5328E+01
  0.1800E+00  0.4159E+01  0.1125E+01  0.7534E+01  0.1493E+00  0.2211E+01  0.5013E+00  0.1109E+01  0.1225E+02  0.6141E+01
  0.1850E+00  0.4702E+01  0.1246E+01  0.8441E+01  0.1476E+00  0.2238E+01  0.5687E+00  0.1273E+01  0.1240E+02  0.7054E+01
  0.1900E+00  0.5293E+01  0.1379E+01  0.9432E+01  0.1463E+00  0.2264E+01  0.6434E+00  0.1456E+01  0.1255E+02  0.8076E+01
  0.1950E+00  0.5935E+01  0.1525E+01  0.1051E+02  0.1451E+00  0.2289E+01  0.7257E+00  0.1661E+01  0.1270E+02  0.9214E+01
  0.2000E+00  0.6628E+01  0.1684E+01  0.1168E+02  0.1442E+00  0.2315E+01  0.8161E+00  0.1889E+01  0.1283E+02  0.1047E+02
  0.2050E+00  0.7372E+01  0.1857E+01  0.1294E+02  0.1435E+00  0.2339E+01  0.9149E+00  0.2140E+01  0.1297E+02  0.1186E+02
  0.2100E+00  0.8167E+01  0.2044E+01  0.1430E+02  0.1429E+00  0.2362E+01  0.1022E+01  0.2415E+01  0.1309E+02  0.1339E+02
  0.2150E+00  0.9015E+01  0.2246E+01  0.1575E+02  0.1426E+00  0.2384E+01  0.1139E+01  0.2716E+01  0.1321E+02  0.1505E+02
  0.2200E+00  0.9914E+01  0.2463E+01  0.1730E+02  0.1423E+00  0.2405E+01  0.1265E+01  0.3043E+01  0.1332E+02  0.1685E+02
  0.2250E+00  0.1086E+02  0.2697E+01  0.1895E+02  0.1423E+00  0.2425E+01  0.1401E+01  0.3397E+01  0.1343E+02  0.1881E+02


==> anc/Rbeta_pap.plt <==
# 2-loop bet function and its derivative
nf=3
b0=(11-2*nf/3)/(4*pi)**2
b1=(102-38*nf/3)/(4*pi)**4
R2(x)=(b0*10/x)**(-b1/(2*b0**2))*exp(-x/(20*b0))
R2p(x)=( -1/(20*b0)+b1/(2*b0**2*x) )*R2(x)


#define the polynomials, ratios and derivatives
P(x,a0,a2)=a0+a2*(10./x)*R2(x)**2
Pp(x,a2)=2*a2*R2(x)*R2p(x)*(10./x)-a2*R2(x)**2*(10.0/x**2)
R(x,a0,a2,b2)=P(x,a0,a2)/P(x,1,b2)
Rp(x,a0,a2,b2)=Pp(x,a2)/P(x,1,b2)-P(x,a0,a2)*Pp(x,b2)/P(x,1,b2)**2

#non-perturbative beta function and running mass
bet(x)=R2(x)*R(x,c0,c2,d2)
betp(x)=R2p(x)*R(x,c0,c2,d2) + R2(x)*Rp(x,c0,c2,d2)

Rbeta(x)=-bet(x)/betp(x)

test(x,y,z)=-R2(x)/(R2p(x) + R2(x)*z/y)
err(x,y,z,dy,dz)=(R2(x)/(R2p(x) + R2(x)*z/y))**2*sqrt((dz/y)**2+(dy*z/y**2)**2)


#c0=43.1281
#c2=343236
#d2=5513.84

c0=43.12
c2=347008
d2=5584



set size 0.9, 1.0
set pointsize 1.0
set key samplen 0.7
set xr [5.85:10]
set yr [1:1.30]
set label "{/Symbol b}" at 7.7, 1.016
set label "R_{/Symbol b}" at 5.87, 1.27
set mxtics
set mytics
plo 'r1_fit_boot_012.dat' u 1:($4+$5):($4-$5) not  w filledcu lc rgb "#FFBBBB"
rep  Rbeta(x) t 'fit' w l lt 1 lw 2
#rep 'r1_fit_boot_012.dat' u 1:4 not lt 3
rep 20*b0+200*b1/x t '2-loop' w l lt -1
pause -1
set term post eps enh color solid 24
set out 'Rbeta_pap.eps'
rep





==> anc/SF.plt <==
set size 0.9,1.0
set pointsize 1.7
set label "{/Symbol Q}@_F^{/Symbol m m}/T^4" at 204, 0.93
set xlabel "T [MeV]"
set xr [200:1200]
set yr [0:1]
set mxtics
set mytics
set key samplen 0.5
plo 'e-3p_Nt6.dat' u 1:6:7 t "N_{/Symbol t}=6" w e lt 4 pt 11
rep '0.05ms/DeltaSF_Nt6.dat' u ($1*1000):2:3 not w e lt 4 pt 10
rep 'e-3p_Nt8.dat' u 1:6:7 t "N_{/Symbol t}=8" w e lt 1 pt 5
rep '0.05ms/DeltaSF_Nt8.dat' u ($1*1000):2:3 not w e lt 1 pt 4
rep 'e-3p_Nt10.dat' u 1:6:7  t "N_{/Symbol t}=10" w e lt 3 pt 7
rep '0.05ms/DeltaSF_Nt10.dat' u ($1*1000):2:3 not w e lt 3 pt 6
rep 'e-3p_Nt12.dat' u 1:6:7  t "N_{/Symbol t}=12" w e lt 2 pt 9
rep '0.05ms/DeltaSF_Nt12.dat' u ($1*1000):2:3 not w e lt 2 pt 8
pause -1
set term post eps enh color solid 24
set out 'SF.eps'
rep


==> anc/SG.plt <==
set size 0.9, 1.0
set pointsize 1.7
set xlabel "T [MeV]"
set label "{/Symbol Q}@_G^{/Symbol m m}/T^4" at 204, 4.7
set key samplen 0.5
set mxtics
set xr [185:1200]
set yr [0:5]
set mxtics
set mytics
plo 'e-3p_Nt6.dat' u 1:4:5 t "N_{/Symbol t}=6" w e lt 4 pt 11
rep '0.05ms/DeltaSG_Nt6.dat' u ($1*1000):2:3 not w e lt 4 pt 10
rep 'e-3p_Nt8.dat' u 1:4:5 t "N_{/Symbol t}=8" w e lt 1 pt 5
rep '0.05ms/DeltaSG_Nt8.dat' u ($1*1000):2:3 not w e lt 1 pt 4
rep 'e-3p_Nt10.dat' u 1:4:5 t "N_{/Symbol t}=10" w e lt 3 pt 7
rep '0.05ms/DeltaSG_Nt10.dat' u ($1*1000):2:3 not w e lt 3 pt 6
rep 'e-3p_Nt12.dat' u 1:4:5 t "N_{/Symbol t}=12" w e lt 2 pt 9
rep '0.05ms/DeltaSG_Nt12.dat' u ($1*1000):2:3 not w e lt 2 pt 8
pause -1
set term post eps enh color solid 24
set out 'SG.eps'
rep


==> anc/comp2pert/Laine.dat <==
# Laine & Schroder EoS
   T      epsilon     Pressure    entropy    c_s^2 
 (MeV)   (GeV/fm^3)  (GeV/fm^3)  (fm^-3)
10.2222 3.21757e-10 2.13679e-11 3.35665e-08 0.0750701 
12.2778 4.2595e-09  3.30354e-10 3.73834e-07 0.083912 
14.3333 2.81546e-08 2.49292e-09 2.1382e-06  0.0950051 
16.3889 1.20592e-07 1.19308e-08 8.08612e-06 0.106442 
18.4444 3.85609e-07 4.19457e-08 2.31807e-05 0.117606 
20.5    1.00268e-06 1.18429e-07 5.46881e-05 0.128297 
22.5556 2.23958e-06 2.84356e-07 0.000111899 0.138453 
24.6111 4.45807e-06 6.03487e-07 0.000205662 0.148062 
26.6667 8.11421e-06 1.16306e-06 0.000347898 0.157133 
28.7222 1.37555e-05 2.07556e-06 0.000551179 0.165676 
30.7778 2.20169e-05 3.4797e-06  0.00082841 0.173708 
32.8333 3.36168e-05 5.54085e-06 0.00119262 0.18124 
34.8889 4.93544e-05 8.45123e-06 0.00165685 0.188283 
36.9444 7.01084e-05 1.24298e-05 0.00223412 0.194844 
39      9.68382e-05 1.77223e-05 0.00293745 0.200928 
41.0556 0.000130587 2.46013e-05 0.00377996 0.20654 
43.1111 0.000172487 3.33666e-05 0.00477496 0.211681 
45.1667 0.000223769 4.43455e-05 0.00593611 0.216354 
47.2222 0.000285769 5.78941e-05 0.00727757 0.220563 
49.2778 0.000359946 7.43981e-05 0.0088142 0.224311 
51.3333 0.000447891 9.42747e-05 0.0105617 0.227605 
53.3889 0.000551347 0.000117974 0.0125367 0.230451 
55.4444 0.000672229 0.000145983 0.0147573 0.23286 
57.5    0.000812645 0.000178825 0.0172429 0.234841 
59.5556 0.000974919 0.000217066 0.0200147 0.236406 
61.6111 0.00116162  0.000261319 0.0230955 0.237569 
63.6667 0.0013756   0.000312244 0.0265107 0.238344 
65.7222 0.00162002  0.000370555 0.0302877 0.238746 
67.7778 0.0018984   0.000437029 0.0344571 0.238793 
69.8333 0.00221463 0.000512504  0.0390521 0.238501 
71.8889 0.00257309 0.000597893  0.0441095 0.23789 
73.9444 0.00297864 0.000694188  0.0496701 0.236977 
76      0.0034367  0.000802467  0.0557785 0.235783 
78.0556 0.00395334 0.000923908  0.0624843 0.234328 
80.1111 0.00453534 0.00105979  0.0698422 0.232633 
82.1667 0.00519028 0.00121153  0.0779125 0.230719 
84.2222 0.00592664 0.00138063  0.0867618 0.228608 
86.2778 0.0067539  0.0015688   0.096464 0.22632 
88.3333 0.00768267 0.00177785  0.1071   0.223877 
90.3889 0.00872481 0.0020098   0.11876  0.221301 
92.4444 0.00989358 0.00226685  0.131543 0.218612 
94.5    0.0112038  0.00255143  0.145558 0.215831 
96.5556 0.012672   0.00286619  0.160925 0.212978 
98.6111 0.0143167 0.00321403   0.177776 0.21007 
100.667 0.0161584 0.00359816  0.196258 0.207129 
102.722 0.0182202 0.00402209  0.216528 0.204169 
104.778 0.0205275 0.00448968 0.238764 0.201207 
106.833 0.0231087 0.00500515 0.263157 0.198259 
108.889 0.0259955 0.00557317 0.289916 0.195338 
110.944 0.0292228 0.00619881 0.319273 0.192457 
113     0.0328293 0.00688768 0.351478 0.189627 
115.056 0.036858  0.00764592 0.386803 0.186859 
117.111 0.0413562 0.00848022 0.425548 0.184161 
119.167 0.0463761 0.00939795 0.468034 0.181541 
121.222 0.0519754 0.0104072  0.514613 0.179006 
123.278 0.0582173 0.0115166  0.565665 0.176559 
125.333 0.0651711 0.012736   0.6216   0.174207 
127.389 0.0729132 0.0140758  0.682861 0.171951 
129.444 0.0815267 0.0155473  0.749928 0.169795 
131.5   0.0911025 0.0171631  0.823313 0.167739 
133.556 0.10174   0.0189368  0.90357  0.165784 
135.611 0.113547 0.0208829   0.99129  0.163931 
137.667 0.126641 0.0230176   1.08711  0.162177 
139.722 0.141149 0.0253581  1.1917    0.160524 
141.778 0.157209 0.0279233  1.30579   0.158967 
143.833 0.174971 0.0307334  1.43016  0.157507 
145.889 0.194594 0.0338105  1.56561  0.156135 
147.944 0.216252 0.037178   1.71301  0.154875 
150     0.240136 0.0408617 1.87332   0.153624 
160     0.396133 0.0642554 2.87743   0.148982 
170     0.637805 0.0998106 4.33891   0.146042 
180     1.00446  0.152959  6.43009   0.144408 
190     1.54663  0.230994  9.35592  0.143794 
200     2.26327  0.343456 13.0336   0.169095 
210     2.98317  0.494578 16.5607   0.269581 
220     3.6478   0.674864 19.6485  0.271832 
230     4.42309  0.887933 23.0914  0.277038 
240     5.31446  1.13718  26.8818  0.281548 
250     6.33273  1.42615  31.0355 0.285484 
260     7.48916  1.75857  35.5682 0.28894 
270     8.79552  2.13828  40.4955 0.291995 
280     10.264   2.56932  45.8334 0.294708 
290     11.9074  3.05587  51.5975 0.297132 
300     13.732   3.60227  57.781  0.29929 
302     14.1221  3.71913  59.077  0.299819 
302.047 14.1314  3.72191  59.1078 0.299781 
302.096 14.1412  3.72483  59.14   0.299803 
302.148 14.1514  3.72788  59.1737 0.299811 
302.202 14.162   3.73109  59.2091 0.299822 
302.259 14.1732  3.73444  59.2461 0.299833 
302.318 14.185   3.73796  59.2849 0.299845 
302.38  14.1972  3.74164  59.3256 0.299858 
302.445 14.2101  3.74551  59.3681 0.299871 
302.514 14.2236  3.74955  59.4127 0.299884 
302.585 14.2377  3.75379  59.4595 0.299899 
302.66  14.2526  3.75823  59.5084 0.299914 
302.738 14.2681  3.76289  59.5597 0.299929 
302.82  14.2844  3.76777  59.6135 0.299946 
302.905 14.3014  3.77289  59.6698 0.299963 
302.995 14.3193  3.77825  59.7287 0.299981 
303.089 14.338   3.78387  59.7906 0.299999 
303.188 14.3576  3.78976  59.8553 0.300019 
303.291 14.3782  3.79593  59.9232 0.300039 
303.399 14.3998 3.8024    59.9943 0.300061 
303.512 14.4224 3.80919  60.0689  0.300083 
303.63  14.4461 3.81631  60.147   0.300106 
303.754 14.471  3.82377  60.2288  0.300131 
303.884 14.4971 3.83159  60.3146  0.300157 
304.02  14.5244 3.8398   60.4045  0.300183 
304.162 14.5531 3.8484   60.4988  0.300211 
304.311 14.5831 3.85742 60.5976   0.300241 
304.467 14.6146 3.86689 60.7011  0.300271 
304.631 14.6477 3.87682 60.8097  0.300303 
304.802 14.6824 3.88723 60.9235 0.300337 
304.981 14.7188 3.89816 61.0428 0.300371 
305.169 14.7569 3.90962 61.1679 0.300411 
305.365 14.797  3.92165 61.2991 0.300436 
305.571 14.839  3.93428 61.4367 0.300496 
305.786 14.8831 3.94753 61.5809 0.300525 
306.012 14.9293 3.96144 61.7322 0.300572 
306.248 14.9779 3.97604 61.8908 0.300617 
306.495 15.0289 3.99136 62.0573 0.300665 
306.754 15.0824 4.00746 62.2318 0.300715 
307.026 15.1386 4.02436 62.415  0.300766 
307.31  15.1976 4.04211 62.6071 0.30082 
307.607 15.2596 4.06076 62.8087 0.300877 
307.918 15.3247 4.08035 63.0202 0.300936 
308.244 15.3931 4.10093 63.2422 0.300998 
308.586 15.465  4.12257 63.4752 0.301062 
308.943 15.5405 4.1453  63.7198 0.301129 
309.318 15.6199 4.1692  63.9765 0.301199 
309.71  15.7033 4.19434 64.2461 0.301272 
310.12  15.791  4.22076 64.5291 0.301348 
310.55  15.8832 4.24856 64.8263 0.301428 
311     15.9803 4.27781 65.1385 0.30151 
311.471 16.0823 4.30859 65.4664 0.301597 
311.965 16.1897 4.34098 65.8109 0.301687 
312.482 16.3027 4.37508 66.1729 0.30178 
313.023 16.4217 4.41099 66.5533 0.301878 
313.589 16.547  4.44881 66.9531 0.30198 
314.183 16.6789 4.48866 67.3734 0.302085 
314.804 16.8179 4.53066 67.8154 0.302197 
315.454 16.9644 4.57493 68.2802 0.302308 
316.136 17.1187 4.62161 68.769  0.30243 
316.849 17.2815 4.67084 69.2833 0.302553 
317.596 17.4532 4.7228  69.8245 0.302682 
318.378 17.6343 4.77763 70.3941 0.302816 
319.197 17.8255 4.83553 70.9937 0.302955 
320.055 18.0273 4.89668 71.6251 0.3031 
320.953 18.2404 4.9613  72.2901 0.30325 
321.893 18.4656 5.02961 72.9907 0.303406 
322.878 18.7036 5.10184 73.729  0.303568 
323.909 18.9553 5.17826 74.5072 0.303736 
324.988 19.2215 5.25915 75.3278 0.30391 
326.119 19.5032 5.34479 76.1932 0.30409 
327.303 19.8015 5.43553 77.1062 0.304276 
328.542 20.1175 5.53171 78.0698 0.30447 
329.84  20.4524 5.63371 79.0871 0.30467 
331.2   20.8075 5.74193 80.1615 0.304876 
332.623 21.1842 5.85683 81.2965 0.30509 
334.113 21.5841 5.97888 82.4961 0.305311 
335.674 22.0089 6.10861 83.7644 0.305539 
337.308 22.4603 6.24659 85.1059 0.305775 
339.019 22.9403 6.39342 86.5254 0.306018 
340.811 23.4511 6.5498  88.0281 0.306268 
342.687 23.995  6.71645 89.6196 0.306526 
344.652 24.5746 6.89418 91.3059 0.306791 
346.709 25.1925 7.08385 93.0936 0.307064 
348.863 25.8519 7.28643 94.9896 0.307345 
351.119 26.5561 7.50296 97.0017 0.307633 
353.481 27.3087 7.7346  99.1379 0.307929 
355.954 28.1137 7.9826  101.407 0.308233 
358.544 28.9754 8.24835 103.819 0.308544 
361.256 29.8987 8.53338 106.385 0.308863 
364.096 30.8888 8.83935 109.115 0.309189 
367.069 31.9516 9.16812 112.022 0.309523 
370.183 33.0934 9.52174 115.119 0.309863 
373.444 34.3213 9.90245 118.422 0.310211 
376.858 35.6432 10.3128 121.945 0.310566 
380.433 37.0677 10.7554 125.707 0.310926 
384.176 38.6044 11.2335 129.727 0.311296 
388.096 40.2639 11.7504 134.024 0.311658 
392.201 42.058  12.31   138.623 0.31208 
396.499 44.0003 12.9163 143.548 0.312307 
401     46.1035 13.5742 148.822 0.313287 
405.713 48.3874 14.2889 154.484 0.312514 
410.648 50.8686 15.0662 160.563 0.314043 
415.815 53.5646 15.9127 167.087 0.313904 
421.226 56.5024 16.8357 174.106 0.314456 
426.893 59.7053 17.8435 181.659 0.314827 
432.826 63.2026 18.9454 189.795 0.31525 
439.038 67.0264 20.1516 198.566 0.315662 
445.544 71.2128 21.474  208.031 0.316079 
452.356 75.8027 22.9258 218.254 0.316497 
459.489 80.8421 24.5219 229.307 0.316915 
466.959 86.3829 26.2791 241.268 0.317334 
474.78  92.484  28.2165 254.224 0.317752 
482.97  99.2119 30.3558 268.273 0.318169 
491.546 106.642 32.7215 283.521 0.318585 
500.526 114.86  35.3414 300.087 0.319 
509.93  123.964 38.2474 318.105 0.319411 
519.776 134.063 41.4756 337.721 0.31982 
530.087 145.286 45.0672 359.098 0.320225 
540.883 157.775 49.0692 382.419 0.320628 
552.189 171.696 53.5356 407.889 0.321024 
564.027 187.237 58.5278 435.732 0.321416 
576.423 204.614 64.1166 466.203 0.321803 
589.403 224.074 70.3831 499.586 0.322185 
602.995 245.903 77.4203 536.195 0.32256 
617.228 270.427 85.3355 576.387 0.322929 
632.131 298.021 94.2521 620.557 0.323291 
647.737 329.121 104.312 669.151 0.323646 
664.078 364.227 115.681 722.667 0.323994 
681.189 403.915 128.547 781.665 0.324334 
699.107 448.856 143.131 846.775 0.324667 
717.869 499.823 159.687 918.704 0.324991 
737.516 557.712 178.51  998.246 0.325308 
758.088 623.565 199.944 1086.3  0.325615 
779.63  698.591 224.386 1183.86 0.325915 
802.187 784.196 252.299 1292.09 0.326207 
825.807 882.015 284.223 1412.24 0.326489 
850.541 993.957 320.788 1545.77 0.326764 
876.44  1122.24 362.726 1694.32 0.327029 
903.56  1269.47 410.895 1859.72 0.327287 
931.957 1438.68 466.297 2044.06 0.327536 
961.693 1633.41 530.104 2249.69 0.327774 
992.831 1857.82 603.69  2479.29 0.328016 
1025.44 2116.79 688.665 2735.87 0.32822 
1059.58 2416.02 786.916 3022.84 0.328456 
1095.33 2762.21 900.663 3344.09 0.328654 
1132.76 3163.26 1032.51 3704.01 0.328857 
1171.96 3628.4  1185.53 4107.58 0.329049 
1213.01 4168.56 1363.32 4560.45 0.329234 
1255.99 4796.55 1570.14 5069.05 0.329411 
1301    5527.51 1810.99 5640.67 0.329582 
1348.13 6379.28 2091.8  6283.59 0.329746 
1397.48 7372.92 2419.53 7007.23 0.329903 
1449.15 8533.28 2802.43 7822.3  0.330053 
1503.26 9889.77 3250.25 8740.99 0.330198 
1559.93 11477.1 3774.52 9777.17 0.330335 
1619.26 13336.5 4388.87 10946.6 0.330467 
1681.38 15516.6 5109.46 12267.3 0.330594 
1746.44 18075   5955.44 13759.7 0.330715 
1814.56 21080.3 6949.51 15447.1 0.33083 
1885.89 24613.4 8118.59 17356.2 0.33094 
1960.59 28770.7 9494.65 19517.3 0.331046 
2038.8 33666.5  11115.6 21964.9 0.331146 
2120.7 39436.4  13026.6 24738.6 0.331242 
2206.46 46242   15281.3 27883.2 0.331334 
2296.26 54274.9 17943.3 31450.3 0.331421 
2390.3  63763.5 21088.4 35498.5 0.331505 
2488.76 74979.4 24807   40094.8 0.331585 
2591.87 88245.9 29206.5 45315.8 0.33166 
2699.83 103948  34415   51248.8 0.331732 
2812.89 122545  40584.9 57993.7 0.331802 
2931.27 144583  47898.1 65664.9 0.331867 
3055.23 170716  56571.4 74392.8 0.33193 
3185.03 201719  66863.5 84326.6 0.33199 
3320.95 238523  79083.1 95637.1 0.332047 
3463.28 282234  93598.6 108519  0.332101 
3612.31 334176  110850  123197  0.332153 
3768.37 395928  131363  139925  0.332202 
3931.78 469376  155764  158997  0.332249 
4102.89 556776   184805  180746  0.332293 
4282.07 660823    219382  205556  0.332336 
4469.69 784739     260566  233865  0.332376 
4666.16 932377      309641  266176  0.332415 
4871.88 1.10835e+06 368139   303062  0.332452 
5087.3  1.31816e+06 437895    345184  0.332486 
5312.87 1.56841e+06 521107     393294  0.332521 
5549.07 1.86701e+06 620400      448256  0.332552 
5796.41 2.22339e+06 738923      511061   0.332583 
6055.4  2.64889e+06 880442      582840    0.332611 
6326.6  3.15705e+06 1.04947e+06 664895     0.332639 
6610.57 3.76411e+06 1.25141e+06 758712      0.332665 
6907.93 4.48952e+06 1.49274e+06 865998      0.33269 
7219.31 5.35658e+06 1.78121e+06 988709      0.332714 
7545.36 6.39321e+06 2.12613e+06 1.12908e+06 0.332737 
7886.78 7.63289e+06 2.53863e+06 1.28969e+06 0.332758 
8244.28 9.11572e+06 3.03207e+06 1.47348e+06 0.332779 
8618.64 1.08898e+07 3.62246e+06 1.68382e+06 0.332799 
9010.64 1.30128e+07 4.32901e+06 1.92459e+06 0.332817 
9421.11 1.55538e+07 5.17472e+06 2.20022e+06 0.332835 
9850.93 1.85957e+07 6.18723e+06 2.5158e+06  0.332852 
10301   2.22381e+07 7.39963e+06 2.87717e+06 0.332869 


==> anc/comp2pert/cont_a4 <==
200 1.5419 0.011156 -286.79 36.023 0.18533
250 2.46 0.016616 -234.44 50.473 0.33209
300 3.0664 0.018172 -273.27 52.194 0.32616
350 3.4664 0.023358 -316.89 65.688 0.4822
400 3.7402 0.029258 -363.28 80.837 0.69886
450 3.9359 0.032208 -410.42 82.781 0.65294
500 4.0773 0.036884 -444.23 93.274 0.80278
550 4.1836 0.040506 -468.09 100.95 0.90805
600 4.2666 0.042976 -485.79 106.03 0.97012


==> anc/comp2pert/dat_high_all <==
277.195 3.22508 0.0713764
298.872 2.85226 0.0755887
334.206 2.43745 0.0831963
376.607 1.93598 0.0793444
409.718 1.58443 0.0484161
499.999 1.17619 0.0562286
611.084 0.827707 0.0480635
710.559 0.627531 0.044694 
843.17 0.505868 0.0538957 
999.236 0.29723 0.0432567 
267.365 3.48304 0.142409
301.286 2.94801 0.144744
327.775 2.47684 0.0848245
399.999 1.86948 0.069021
488.867 1.31463 0.11033
568.448 0.98647 0.0958 
674.536 0.688999 0.0876166 
799.389 0.505591 0.0821858
273.146 3.1475 0.164886
333.333 2.4899 0.138112
407.389 1.66565 0.160268
473.706 1.16059 0.167598 
562.113 0.947882 0.154506 
666.157 0.567004 0.156839 
1222.17 0.261515 0.045275
1421.12 0.21001 0.0368883
1686.34 0.155134 0.0298115
1998.47 0.144738 0.0266266
1124.23 0.252053 0.041007
1332.31 0.218775 0.03742


==> anc/comp2pert/e-3p_comp.plt <==
set pointsize 1.8
set label "T [MeV]" at 1700, -0.05
set label "{({/Symbol e}-3p)/T^4" at 510, 2.6
set key samplen 1.0
set key spacing 2.0
set mxtics
set mytics
set xr [500:2020]
set yr [-0.15:2.75]
plo 'ta_htl_muB0.dat' u 1:2:4 t "3-loop, HTL" w filledcu lc rgb "#FFBBBB" 
rep 'ta_htl_muB0.dat' u 1:3 not w l lt 1 lw 3
rep 'Laine.dat'   u 1:(($2-3*$3)*197**3*1000/$1**4) t "O(g^6) EQCD" w l lt 0 lw 6
rep 'dat_high_all' u 1:2:3 not w e pt 5 lt -1
pause -1 'hit ret'
set term post eps enh color solid 24
set out 'e-3p_comp.eps'
rep


==> anc/comp2pert/entropy_htl_muB0.dat <==
200	-0.0397 0.5346	0.75646
210	0.03972	0.55571	0.76512
220	0.10333	0.57456	0.77292
230	0.15597	0.59148	0.77997
240	0.20063	0.60676	0.78639
250	0.23923	0.62063	0.79226
260	0.27311	0.63327	0.79764
270	0.30318	0.64485	0.8026
280	0.33014	0.65548	0.80719
290	0.3545	0.66528	0.81144
300	0.37665	0.67435	0.81539
310	0.39692	0.68276	0.81908
320	0.41556	0.69059	0.82254
330	0.43276	0.6979	0.82577
340	0.4487	0.70473	0.82881
350	0.46352	0.71114	0.83168
360	0.47735	0.71715	0.83438
370	0.49028	0.72282	0.83694
380	0.5024	0.72816	0.83936
390	0.5138	0.7332	0.84165
400	0.52453	0.73798	0.84383
410	0.53465	0.7425	0.84591
420	0.54422	0.7468	0.84788
430	0.55328	0.75089	0.84977
440	0.56188	0.75477	0.85157
450	0.57004	0.75848	0.85329
460	0.57781	0.76202	0.85494
470	0.58521	0.7654	0.85652
480	0.59226	0.76863	0.85804
490	0.599	0.77173	0.8595
500	0.60544	0.7747	0.8609
510	0.6116	0.77755	0.86224
520	0.6175	0.78029	0.86354
530	0.62316	0.78291	0.86479
540	0.62859	0.78545	0.866
550	0.63381	0.78788	0.86716
560	0.63883	0.79023	0.86829
570	0.64366	0.79249	0.86938
580	0.64831	0.79468	0.87043
590	0.65279	0.79679	0.87145
600	0.65712	0.79883	0.87243
610	0.66129	0.8008	0.87339
620	0.66532	0.80271	0.87432
630	0.66921	0.80456	0.87522
640	0.67298	0.80635	0.87609
650	0.67662	0.80808	0.87694
660	0.68015	0.80977	0.87776
670	0.68357	0.8114	0.87857
680	0.68688	0.81299	0.87935
690	0.69009	0.81453	0.88011
700	0.69321	0.81603	0.88084
710	0.69623	0.81748	0.88156
720	0.69917	0.8189	0.88227
730	0.70203	0.82028	0.88295
740	0.7048	0.82162	0.88362
750	0.7075	0.82293	0.88427
760	0.71013	0.8242	0.8849
770	0.71269	0.82544	0.88552
780	0.71518	0.82665	0.88613
790	0.7176	0.82783	0.88672
800	0.71997	0.82899	0.8873
810	0.72227	0.83011	0.88786
820	0.72452	0.83121	0.88842
830	0.72671	0.83228	0.88896
840	0.72885	0.83333	0.88949
850	0.73094	0.83436	0.89
860	0.73298	0.83536	0.89051
870	0.73497	0.83634	0.89101
880	0.73691	0.8373	0.89149
890	0.73882	0.83824	0.89197
900	0.74068	0.83915	0.89244
910	0.74249	0.84005	0.8929
920	0.74427	0.84093	0.89335
930	0.74601	0.8418	0.89379
940	0.74772	0.84264	0.89422
950	0.74939	0.84347	0.89464
960	0.75102	0.84428	0.89506
970	0.75262	0.84508	0.89547
980	0.75419	0.84586	0.89587
990	0.75573	0.84663	0.89627
1000	0.75723	0.84738	0.89665
1010	0.75871	0.84812	0.89703
1020	0.76016	0.84884	0.89741
1030	0.76158	0.84955	0.89778
1040	0.76297	0.85025	0.89814
1050	0.76434	0.85094	0.89849
1060	0.76568	0.85161	0.89884
1070	0.767	0.85228	0.89919
1080	0.76829	0.85293	0.89953
1090	0.76956	0.85357	0.89986
1100	0.77081	0.8542	0.90019
1110	0.77203	0.85482	0.90051
1120	0.77324	0.85542	0.90083
1130	0.77442	0.85602	0.90114
1140	0.77559	0.85661	0.90145
1150	0.77673	0.85719	0.90175
1160	0.77785	0.85776	0.90205
1170	0.77896	0.85832	0.90234
1180	0.78005	0.85888	0.90263
1190	0.78112	0.85942	0.90292
1200	0.78217	0.85996	0.9032
1210	0.78321	0.86048	0.90348
1220	0.78423	0.861	0.90375
1230	0.78523	0.86152	0.90402
1240	0.78622	0.86202	0.90429
1250	0.78719	0.86252	0.90455
1260	0.78815	0.86301	0.90481
1270	0.78909	0.86349	0.90507
1280	0.79002	0.86397	0.90532
1290	0.79094	0.86444	0.90557
1300	0.79184	0.8649	0.90581
1310	0.79273	0.86536	0.90605
1320	0.7936	0.86581	0.90629
1330	0.79447	0.86625	0.90653
1340	0.79532	0.86669	0.90676
1350	0.79616	0.86712	0.90699
1360	0.79699	0.86755	0.90722
1370	0.7978	0.86797	0.90744
1380	0.79861	0.86838	0.90767
1390	0.7994	0.86879	0.90788
1400	0.80018	0.8692	0.9081
1410	0.80096	0.8696	0.90831
1420	0.80172	0.86999	0.90853
1430	0.80247	0.87038	0.90873
1440	0.80321	0.87077	0.90894
1450	0.80394	0.87114	0.90914
1460	0.80467	0.87152	0.90935
1470	0.80538	0.87189	0.90955
1480	0.80609	0.87226	0.90974
1490	0.80678	0.87262	0.90994
1500	0.80747	0.87298	0.91013
1510	0.80815	0.87333	0.91032
1520	0.80882	0.87368	0.91051
1530	0.80948	0.87402	0.91069
1540	0.81013	0.87437	0.91088
1550	0.81078	0.8747	0.91106
1560	0.81142	0.87504	0.91124
1570	0.81205	0.87537	0.91142
1580	0.81267	0.87569	0.9116
1590	0.81329	0.87601	0.91177
1600	0.81389	0.87633	0.91194
1610	0.8145	0.87665	0.91211
1620	0.81509	0.87696	0.91228
1630	0.81568	0.87727	0.91245
1640	0.81626	0.87757	0.91262
1650	0.81683	0.87787	0.91278
1660	0.8174	0.87817	0.91294
1670	0.81796	0.87847	0.9131
1680	0.81852	0.87876	0.91326
1690	0.81907	0.87905	0.91342
1700	0.81961	0.87934	0.91358
1710	0.82015	0.87962	0.91373
1720	0.82068	0.8799	0.91388
1730	0.82121	0.88018	0.91404
1740	0.82173	0.88045	0.91419
1750	0.82224	0.88072	0.91433
1760	0.82275	0.88099	0.91448
1770	0.82326	0.88126	0.91463
1780	0.82376	0.88152	0.91477
1790	0.82425	0.88179	0.91492
1800	0.82474	0.88204	0.91506
1810	0.82522	0.8823	0.9152
1820	0.8257	0.88256	0.91534
1830	0.82618	0.88281	0.91548
1840	0.82665	0.88306	0.91561
1850	0.82711	0.8833	0.91575
1860	0.82757	0.88355	0.91588
1870	0.82803	0.88379	0.91602
1880	0.82848	0.88403	0.91615
1890	0.82892	0.88427	0.91628
1900	0.82937	0.8845	0.91641
1910	0.82981	0.88474	0.91654
1920	0.83024	0.88497	0.91667
1930	0.83067	0.8852	0.91679
1940	0.8311	0.88542	0.91692
1950	0.83152	0.88565	0.91704
1960	0.83194	0.88587	0.91717
1970	0.83235	0.88609	0.91729
1980	0.83276	0.88631	0.91741
1990	0.83317	0.88653	0.91753
2000	0.83357	0.88675	0.91765


==> anc/comp2pert/out <==
2.0e+02 3.7949e+00 1.8553e-01	1.5419 0.0259141
2.5e+02 3.6102e+00 7.0344e-02	2.46 0.0288336
3.0e+02 3.0523e+00 5.7478e-02	3.0664 0.0318191
3.5e+02 2.3604e+00 3.7764e-02	3.4664 0.0336374
4.0e+02 1.7494e+00 6.0384e-02	3.7402 0.0349985
4.5e+02 1.4031e+00 4.0208e-02	3.9359 0.0398591
5.0e+02 1.2654e+00 6.9062e-02	4.0773 0.0411661
5.5e+02 1.0787e+00 6.7154e-02	4.1836 0.0425074
6.0e+02 8.5224e-01 7.3061e-02	4.2666 0.0436328


==> anc/comp2pert/out1 <==
200 1.5296 0.06
250 2.4489 0.06
300 3.0573 0.06
350 3.4595 0.06
400 3.7345 0.06
450 3.9295 0.04
500 4.0718 0.04
550 4.1786 0.0408703
600 4.2618 0.0419959


==> anc/comp2pert/out_high_all <==
#T I dI P dP E dE S dS CV dCV cs dcs
6.60e+02 6.6649e-01 6.4216e-02 4.3410e+00 4.3701e-02 1.3689e+01 1.4599e-01 1.8030e+01 1.8623e-01 5.5725e+01 6.7685e-01 3.2358e-01 5.5703e-03
7.10e+02 6.1706e-01 4.1835e-02 4.3876e+00 4.3860e-02 1.3780e+01 1.4105e-01 1.8168e+01 1.8340e-01 5.6424e+01 8.2486e-01 3.2203e-01 6.9376e-03
7.60e+02 5.7168e-01 4.4905e-02 4.4282e+00 4.4091e-02 1.3856e+01 1.4330e-01 1.8284e+01 1.8570e-01 5.6360e+01 7.5528e-01 3.2445e-01 5.2989e-03
8.10e+02 5.1616e-01 4.8117e-02 4.4629e+00 4.4392e-02 1.3905e+01 1.4681e-01 1.8368e+01 1.8934e-01 5.6215e+01 6.7124e-01 3.2675e-01 3.8230e-03
8.60e+02 4.5576e-01 4.3693e-02 4.4920e+00 4.4765e-02 1.3932e+01 1.4731e-01 1.8424e+01 1.9056e-01 5.6044e+01 6.4560e-01 3.2875e-01 2.9819e-03
9.10e+02 3.9572e-01 3.8704e-02 4.5161e+00 4.5118e-02 1.3944e+01 1.4617e-01 1.8460e+01 1.9008e-01 5.5906e+01 6.9388e-01 3.3022e-01 2.9245e-03
9.60e+02 3.4132e-01 4.0895e-02 4.5358e+00 4.5384e-02 1.3949e+01 1.4618e-01 1.8484e+01 1.9019e-01 5.5862e+01 7.4667e-01 3.3092e-01 3.0075e-03
1.01e+03 2.9777e-01 4.7095e-02 4.5520e+00 4.5580e-02 1.3954e+01 1.4805e-01 1.8506e+01 1.9182e-01 5.5970e+01 7.2488e-01 3.3065e-01 2.6758e-03
1.06e+03 2.6796e-01 4.9572e-02 4.5656e+00 4.5765e-02 1.3965e+01 1.4976e-01 1.8530e+01 1.9356e-01 5.6163e+01 6.6787e-01 3.2995e-01 2.4157e-03
1.11e+03 2.4965e-01 4.7279e-02 4.5775e+00 4.5965e-02 1.3982e+01 1.4997e-01 1.8560e+01 1.9415e-01 5.6377e+01 6.2495e-01 3.2921e-01 2.5565e-03
1.16e+03 2.3997e-01 4.2077e-02 4.5882e+00 4.6160e-02 1.4005e+01 1.4872e-01 1.8593e+01 1.9345e-01 5.6592e+01 6.1142e-01 3.2855e-01 2.9446e-03
1.21e+03 2.3605e-01 3.6750e-02 4.5983e+00 4.6319e-02 1.4031e+01 1.4680e-01 1.8629e+01 1.9200e-01 5.6783e+01 6.2401e-01 3.2808e-01 3.3180e-03
1.26e+03 2.3501e-01 3.3951e-02 4.6078e+00 4.6422e-02 1.4058e+01 1.4513e-01 1.8666e+01 1.9058e-01 5.6925e+01 6.4195e-01 3.2792e-01 3.4775e-03
1.31e+03 2.3397e-01 3.4125e-02 4.6169e+00 4.6470e-02 1.4085e+01 1.4422e-01 1.8702e+01 1.8969e-01 5.6989e+01 6.4129e-01 3.2817e-01 3.2906e-03
1.36e+03 2.3017e-01 3.4811e-02 4.6256e+00 4.6485e-02 1.4107e+01 1.4390e-01 1.8733e+01 1.8933e-01 5.6963e+01 6.1713e-01 3.2886e-01 2.7675e-03
1.41e+03 2.2272e-01 3.3924e-02 4.6338e+00 4.6489e-02 1.4124e+01 1.4367e-01 1.8758e+01 1.8917e-01 5.6910e+01 6.0194e-01 3.2961e-01 2.3130e-03
1.46e+03 2.1239e-01 3.1540e-02 4.6414e+00 4.6498e-02 1.4137e+01 1.4336e-01 1.8778e+01 1.8899e-01 5.6848e+01 6.0623e-01 3.3032e-01 2.0600e-03
1.51e+03 2.0002e-01 2.8797e-02 4.6484e+00 4.6514e-02 1.4145e+01 1.4309e-01 1.8793e+01 1.8888e-01 5.6784e+01 6.2999e-01 3.3097e-01 2.0312e-03
1.56e+03 1.8641e-01 2.7330e-02 4.6547e+00 4.6539e-02 1.4150e+01 1.4316e-01 1.8805e+01 1.8905e-01 5.6726e+01 6.6566e-01 3.3152e-01 2.1410e-03
1.61e+03 1.7240e-01 2.8348e-02 4.6603e+00 4.6573e-02 1.4153e+01 1.4382e-01 1.8814e+01 1.8971e-01 5.6682e+01 7.0132e-01 3.3193e-01 2.2573e-03
1.66e+03 1.5881e-01 3.1543e-02 4.6654e+00 4.6620e-02 1.4155e+01 1.4516e-01 1.8820e+01 1.9093e-01 5.6661e+01 7.2452e-01 3.3217e-01 2.2727e-03
1.71e+03 1.4646e-01 3.5393e-02 4.6699e+00 4.6686e-02 1.4156e+01 1.4695e-01 1.8826e+01 1.9259e-01 5.6672e+01 7.2492e-01 3.3221e-01 2.1232e-03
1.76e+03 1.3618e-01 3.8228e-02 4.6740e+00 4.6773e-02 1.4158e+01 1.4873e-01 1.8832e+01 1.9431e-01 5.6725e+01 6.9710e-01 3.3200e-01 1.8091e-03
1.81e+03 1.2878e-01 3.8671e-02 4.6777e+00 4.6880e-02 1.4162e+01 1.4985e-01 1.8840e+01 1.9553e-01 5.6828e+01 6.4669e-01 3.3152e-01 1.5163e-03
1.86e+03 1.2510e-01 3.5720e-02 4.6811e+00 4.7000e-02 1.4168e+01 1.4971e-01 1.8850e+01 1.9569e-01 5.6991e+01 6.0600e-01 3.3075e-01 1.8373e-03
1.91e+03 1.2595e-01 2.9116e-02 4.6844e+00 4.7112e-02 1.4179e+01 1.4803e-01 1.8864e+01 1.9445e-01 5.7225e+01 6.5355e-01 3.2966e-01 3.0805e-03
1.96e+03 1.3215e-01 2.1839e-02 4.6878e+00 4.7192e-02 1.4195e+01 1.4532e-01 1.8883e+01 1.9212e-01 5.7537e+01 8.7204e-01 3.2824e-01 5.0025e-03


==> anc/comp2pert/p_comp.plt <==
set pointsize 1.8
set label "T [MeV]" at 1700, 0.43
set label "p/p_{ideal}" at 410, 0.95
set key samplen 1.0
set key spacing 2.0
set key at 1600,0.65
set mxtics
set mytics
set tics front
set xr [380:2020]
set yr [0.4:1.0]
Nf=3
psb=8*pi**2/45.+Nf*7*pi**2/60.
plo 'press_htl_muB0.dat' u 1:2:4 t "3-loop, HTL" w filledcu lc rgb "#FFBBBB" 
rep 'press_htl_muB0.dat' u 1:3 not w l lt 1 lw 3
rep 'Laine.dat'   u 1:($3*197**3*1000/$1**4/psb) t "O(g^6) EQCD" w l lt 0 lw 6
rep 'out1' u 1:($2/psb):($3/psb) not w e lt -1 pt 5
rep 'out_high_all' u 1:($4/psb):($5*2/psb) not w e lt -1 pt 4
pause -1 'hit ret'
set term post eps enh color solid 24
set out 'p_comp.eps'
rep


==> anc/comp2pert/press_htl_muB0.dat <==
200	-0.207572	0.329876	0.683958
210	-0.170315	0.368119	0.697604
220	-0.128948	0.40163		0.709749
230	-0.0866068	0.431226	0.720629
240	-0.0449788	0.457548	0.730434
250	-0.00494678	0.481106	0.739317
260	0.0330621	0.50231		0.747403
270	0.0688803	0.521494	0.754797
280	0.102488	0.538934	0.761585
290	0.133947	0.554855	0.767841
300	0.163364	0.569448	0.773624
310	0.190863	0.582872	0.778989
320	0.21658		0.595263	0.78398
330	0.240647	0.606736	0.788635
340	0.26319		0.617389	0.792989
350	0.284331	0.627309	0.79707
360	0.304181	0.636569	0.800904
370	0.322843	0.645233	0.804513
380	0.340411	0.653358	0.807917
390	0.356972	0.660993	0.811134
400	0.372603	0.668181	0.814179
410	0.387376	0.674962	0.817066
420	0.401358	0.681369	0.819808
430	0.414605	0.687432	0.822415
440	0.427173	0.69318		0.824898
450	0.439111	0.698637	0.827265
460	0.450463	0.703825	0.829526
470	0.461269	0.708763	0.831686
480	0.471569	0.713469	0.833754
490	0.481394	0.717961	0.835734
500	0.490778	0.722252	0.837634
510	0.499748	0.726356	0.839457
520	0.50833		0.730285	0.841208
530	0.51655		0.73405		0.842893
540	0.524429	0.737663	0.844514
550	0.531987	0.741131	0.846076
560	0.539245	0.744465	0.847582
570	0.546219	0.747671	0.849034
580	0.552925	0.750757	0.850437
590	0.55938		0.75373		0.851792
600	0.565595	0.756597	0.853102
610	0.571586	0.759363	0.85437
620	0.577363	0.762033	0.855597
630	0.582938	0.764612	0.856785
640	0.588321	0.767106	0.857937
650	0.593522	0.769518	0.859055
660	0.598551	0.771853	0.860139
670	0.603415	0.774115	0.861191
680	0.608123	0.776306	0.862213
690	0.612682	0.778431	0.863207
700	0.6171		0.780492	0.864172
710	0.621382	0.782493	0.865112
720	0.625536	0.784435	0.866026
730	0.629566	0.786322	0.866916
740	0.633478	0.788157	0.867783
750	0.637278	0.78994		0.868628
760	0.64097		0.791675	0.869451
770	0.644559	0.793364	0.870254
780	0.64805		0.795008	0.871037
790	0.651445	0.79661		0.871802
800	0.65475		0.79817		0.872548
810	0.657968	0.799692	0.873277
820	0.661102	0.801175	0.873989
830	0.664155	0.802622	0.874684
840	0.667132	0.804034	0.875364
850	0.670034	0.805412	0.876029
860	0.672864	0.806758	0.876679
870	0.675626	0.808073	0.877316
880	0.678322	0.809357	0.877938
890	0.680953	0.810613	0.878548
900	0.683523	0.81184		0.879145
910	0.686034	0.813041	0.87973
920	0.688487	0.814215	0.880302
930	0.690885	0.815364	0.880864
940	0.69323		0.816489	0.881414
950	0.695523	0.81759		0.881954
960	0.697766	0.818669	0.882483
970	0.699961	0.819725	0.883002
980	0.70211		0.82076		0.883511
990	0.704213	0.821774	0.884011
1000	0.706273	0.822768	0.884501
1010	0.70829		0.823743	0.884983
1020	0.710267	0.824699	0.885456
1030	0.712203	0.825637	0.88592
1040	0.714102	0.826557	0.886377
1050	0.715963	0.82746		0.886825
1060	0.717788	0.828346	0.887266
1070	0.719577	0.829216	0.887699
1080	0.721333	0.83007		0.888124
1090	0.723056	0.830909	0.888543
1100	0.724747	0.831733	0.888955
1110	0.726406	0.832543	0.88936
1120	0.728035	0.833338	0.889758
1130	0.729635	0.83412		0.89015
1140	0.731206	0.834889	0.890536
1150	0.73275		0.835645	0.890916
1160	0.734266	0.836388	0.89129
1170	0.735756	0.837119	0.891658
1180	0.73722		0.837838	0.892021
1190	0.738659	0.838545	0.892378
1200	0.740074	0.839241	0.892729
1210	0.741466	0.839926	0.893076
1220	0.742834	0.8406		0.893417
1230	0.74418		0.841264	0.893753
1240	0.745504	0.841918	0.894085
1250	0.746807	0.842561	0.894412
1260	0.748089	0.843195	0.894734
1270	0.749351	0.843819	0.895051
1280	0.750592	0.844434	0.895364
1290	0.751815	0.84504		0.895673
1300	0.753019	0.845637	0.895978
1310	0.754204	0.846225	0.896278
1320	0.755371	0.846805	0.896575
1330	0.756521	0.847377	0.896867
1340	0.757654	0.84794		0.897156
1350	0.75877		0.848496	0.897441
1360	0.75987		0.849044	0.897722
1370	0.760953	0.849584	0.898
1380	0.762021	0.850117	0.898274
1390	0.763074	0.850643	0.898544
1400	0.764112	0.851162	0.898811
1410	0.765136	0.851674	0.899075
1420	0.766145	0.852179	0.899335
1430	0.76714		0.852677	0.899593
1440	0.768121	0.853169	0.899847
1450	0.769089	0.853655	0.900098
1460	0.770044	0.854134	0.900346
1470	0.770986	0.854607	0.900591
1480	0.771916	0.855075	0.900833
1490	0.772834	0.855536	0.901072
1500	0.773739	0.855992	0.901309
1510	0.774632	0.856442	0.901543
1520	0.775515	0.856886	0.901774
1530	0.776385	0.857326	0.902003
1540	0.777245	0.85776		0.902228
1550	0.778094	0.858188	0.902452
1560	0.778932	0.858612	0.902673
1570	0.77976		0.859031	0.902891
1580	0.780577	0.859444	0.903107
1590	0.781385	0.859853	0.903321
1600	0.782182	0.860257	0.903532
1610	0.78297		0.860657	0.903741
1620	0.783749	0.861052	0.903948
1630	0.784518	0.861442	0.904153
1640	0.785278	0.861829	0.904355
1650	0.786029	0.86221		0.904556
1660	0.786772	0.862588	0.904754
1670	0.787506	0.862961	0.90495
1680	0.788231	0.863331	0.905145
1690	0.788948	0.863696	0.905337
1700	0.789657	0.864058	0.905527
1710	0.790358	0.864415	0.905716
1720	0.791051	0.864769	0.905902
1730	0.791736	0.865119	0.906087
1740	0.792414	0.865465	0.90627
1750	0.793084	0.865808	0.906451
1760	0.793747	0.866147	0.90663
1770	0.794402	0.866483	0.906808
1780	0.795051	0.866815	0.906984
1790	0.795692	0.867144	0.907158
1800	0.796327	0.867469	0.90733
1810	0.796955	0.867792	0.907501
1820	0.797577	0.868111	0.90767
1830	0.798192	0.868427	0.907838
1840	0.7988		0.868739	0.908004
1850	0.799402	0.869049	0.908169
1860	0.799998	0.869356	0.908332
1870	0.800588	0.869659	0.908494
1880	0.801172	0.86996		0.908654
1890	0.80175		0.870258	0.908813
1900	0.802322	0.870553	0.90897
1910	0.802889	0.870846	0.909126
1920	0.80345		0.871135	0.90928
1930	0.804005	0.871422	0.909433
1940	0.804555	0.871706	0.909585
1950	0.8051		0.871988	0.909736
1960	0.805639	0.872267	0.909885
1970	0.806173	0.872543	0.910033
1980	0.806702	0.872817	0.91018
1990	0.807226	0.873088	0.910325
2000	0.807745	0.873357	0.910469


==> anc/comp2pert/press_htl_muB0_highT.dat <==
1000	0.706273	0.822768	0.884501
1010	0.70829		0.823743	0.884983
1020	0.710267	0.824699	0.885456
1030	0.712203	0.825637	0.88592
1040	0.714102	0.826557	0.886377
1050	0.715963	0.82746		0.886825
1060	0.717788	0.828346	0.887266
1070	0.719577	0.829216	0.887699
1080	0.721333	0.83007		0.888124
1090	0.723056	0.830909	0.888543
1100	0.724747	0.831733	0.888955
1110	0.726406	0.832543	0.88936
1120	0.728035	0.833338	0.889758
1130	0.729635	0.83412		0.89015
1140	0.731206	0.834889	0.890536
1150	0.73275		0.835645	0.890916
1160	0.734266	0.836388	0.89129
1170	0.735756	0.837119	0.891658
1180	0.73722		0.837838	0.892021
1190	0.738659	0.838545	0.892378
1200	0.740074	0.839241	0.892729
1210	0.741466	0.839926	0.893076
1220	0.742834	0.8406		0.893417
1230	0.74418		0.841264	0.893753
1240	0.745504	0.841918	0.894085
1250	0.746807	0.842561	0.894412
1260	0.748089	0.843195	0.894734
1270	0.749351	0.843819	0.895051
1280	0.750592	0.844434	0.895364
1290	0.751815	0.84504		0.895673
1300	0.753019	0.845637	0.895978
1310	0.754204	0.846225	0.896278
1320	0.755371	0.846805	0.896575
1330	0.756521	0.847377	0.896867
1340	0.757654	0.84794		0.897156
1350	0.75877		0.848496	0.897441
1360	0.75987		0.849044	0.897722
1370	0.760953	0.849584	0.898
1380	0.762021	0.850117	0.898274
1390	0.763074	0.850643	0.898544
1400	0.764112	0.851162	0.898811
1410	0.765136	0.851674	0.899075
1420	0.766145	0.852179	0.899335
1430	0.76714		0.852677	0.899593
1440	0.768121	0.853169	0.899847
1450	0.769089	0.853655	0.900098
1460	0.770044	0.854134	0.900346
1470	0.770986	0.854607	0.900591
1480	0.771916	0.855075	0.900833
1490	0.772834	0.855536	0.901072
1500	0.773739	0.855992	0.901309
1510	0.774632	0.856442	0.901543
1520	0.775515	0.856886	0.901774
1530	0.776385	0.857326	0.902003
1540	0.777245	0.85776		0.902228
1550	0.778094	0.858188	0.902452
1560	0.778932	0.858612	0.902673
1570	0.77976		0.859031	0.902891
1580	0.780577	0.859444	0.903107
1590	0.781385	0.859853	0.903321
1600	0.782182	0.860257	0.903532
1610	0.78297		0.860657	0.903741
1620	0.783749	0.861052	0.903948
1630	0.784518	0.861442	0.904153
1640	0.785278	0.861829	0.904355
1650	0.786029	0.86221		0.904556
1660	0.786772	0.862588	0.904754
1670	0.787506	0.862961	0.90495
1680	0.788231	0.863331	0.905145
1690	0.788948	0.863696	0.905337
1700	0.789657	0.864058	0.905527
1710	0.790358	0.864415	0.905716
1720	0.791051	0.864769	0.905902
1730	0.791736	0.865119	0.906087
1740	0.792414	0.865465	0.90627
1750	0.793084	0.865808	0.906451
1760	0.793747	0.866147	0.90663
1770	0.794402	0.866483	0.906808
1780	0.795051	0.866815	0.906984
1790	0.795692	0.867144	0.907158
1800	0.796327	0.867469	0.90733
1810	0.796955	0.867792	0.907501
1820	0.797577	0.868111	0.90767
1830	0.798192	0.868427	0.907838
1840	0.7988		0.868739	0.908004
1850	0.799402	0.869049	0.908169
1860	0.799998	0.869356	0.908332
1870	0.800588	0.869659	0.908494
1880	0.801172	0.86996		0.908654
1890	0.80175		0.870258	0.908813
1900	0.802322	0.870553	0.90897
1910	0.802889	0.870846	0.909126
1920	0.80345		0.871135	0.90928
1930	0.804005	0.871422	0.909433
1940	0.804555	0.871706	0.909585
1950	0.8051		0.871988	0.909736
1960	0.805639	0.872267	0.909885
1970	0.806173	0.872543	0.910033
1980	0.806702	0.872817	0.91018
1990	0.807226	0.873088	0.910325
2000	0.807745	0.873357	0.910469


==> anc/comp2pert/s_NLA_band <==
201.3 0.7712647157857342	0.898930438608357
204.35 0.7753108295394707	0.8994255369516654
207.4 0.7791708752748839	0.8999070877899464
210.45 0.7828023830094011	0.9003755386665475
213.5 0.7862662754897614	0.9008313233846423
216.55 0.7895046185209392	0.9012748618308591
219.6 0.7926070329155327	0.9017042425935297
222.65 0.7955605067766393	0.9021223765965656
225.7 0.7983560384787032	0.9025298477232948
228.75 0.8010183271444258	0.9029271618573633
231.8 0.8035982947859166	0.9033147913821864
234.85 0.8060455234144072	0.9036931779561689
237.9 0.8083711782003808	0.9040627350157444
240.95 0.810625330405965	0.9044238500368132
244 0.8127799314047364	0.90477688658131
247.05 0.8148154913982939	0.9051218984778466
250.1 0.816784530225505	0.9054593740083771
253.15 0.8187130286189632	0.9057897811295796
256.2 0.8205735172882946	0.9061134230227079
259.25 0.8223558226299665	0.9064305844341878
262.3 0.8240651074470514	0.9067415330733988
265.35 0.8256973243607177	0.9070465208856813
268.4 0.827264853727524	0.9073457852132697
271.45 0.8287759069635607	0.9076395498554095
274.5 0.8302367974107636	0.9079280260376517
277.55 0.831652789685715	0.9082114132992097
280.6 0.8330323780353467	0.9084900681437754
283.65 0.8343743784376871	0.9087651945733712
286.7 0.8356772930997229	0.9090356921002041
289.75 0.8369439301705389	0.9093016794749393
292.8 0.8381715656143021	0.9095632715401512
295.85 0.8393581689744722	0.9098205793758475
298.9 0.8404970880019972	0.910073710439915
301.95 0.8415905272324266	0.910322768703532
305 0.8426503895625953	0.9105678547816194
308.05 0.843681332559451	0.9108090660584212
311.1 0.8446928589210022	0.9110464968083232
314.15 0.8456816555089638	0.9112802383120294
317.2 0.8466476467492057	0.9115103789682248
320.25 0.847591666937725	0.9117370044008594
323.3 0.8485182030322843	0.9119601975621943
326.35 0.8494237310642652	0.9121806209333372
329.4 0.8503069983665514	0.9123981016502484
332.45 0.8511676292868781	0.9126123384298742
335.5 0.8520024073292688	0.9128233871804072
338.55 0.8528099891670551	0.9130313031244874
341.6 0.8535974066114852	0.9132361407628102
344.65 0.8543663754100997	0.9134379538480694
347.7 0.8551184471493016	0.9136367953505348
350.75 0.8558575651292998	0.9138327174396055
353.8 0.8565863737310923	0.9140257714746598
356.85 0.8573000775279542	0.9142160079889364
359.9 0.8579985322570952	0.9144034766805397
362.95 0.8586816513314995	0.9145882264064013
366 0.8593493984578113	0.9147703051788629
369.05 0.859999187779074	0.9149497601645724
372.1 0.8606331391664405	0.915126637685423
375.15 0.8612528700120068	0.9153009832212923
378.2 0.8618589518053011	0.9154728414143584
381.25 0.8624519243776908	0.915641837129756
384.3 0.8630322980738973	0.9158061477220399
387.35 0.863599207750135	0.915968174115749
390.4 0.864152304559531	0.9161279902507903
393.45 0.8646948598223888	0.9162856668810926
396.5 0.8652276808702992	0.9164412717381973
399.55 0.8657515103133051	0.9165948696851899
402.6 0.8662670314820162	0.9167465228616162
405.65 0.8667748733770424	0.9168962908199789
408.7 0.8672766314864498	0.9170442306543658
411.75 0.8677779765272093	0.9171903971217198
414.8 0.8682723235393284	0.9173348427562275
417.85 0.8687594949814963	0.9174776179772645
420.9 0.869239341484329	0.9176187711913089
423.95 0.8697117391955801	0.9177583488882001
427 0.8701765873674591	0.9178963957321004
430.05 0.8706338061629949	0.9180329546474845
433.1 0.8710833346607183	0.918168066900466
436.15 0.8715224561632997	0.9183017721757454
439.2 0.8719537287424944	0.9184341086494441
442.25 0.8723776758241062	0.918565113058075
445.3 0.8727944820345531	0.9186948207638791
448.35 0.8732043259582791	0.9188232658167436
451.4 0.8736073803788379	0.9189504810129057
454.45 0.8740038125002823	0.9190770939201147
457.5 0.8743937841522119	0.9192042200660022
460.55 0.8747774520168364	0.919330162644993
463.6 0.8751541794517499	0.9194549336453237
466.65 0.8755238982848418	0.9195785450373019
469.7 0.8758879248559124	0.9197010087640705
472.75 0.8762464885907711	0.9198223367331295
475.8 0.8765998069809162	0.9199425408085614
478.85 0.8769480862978507	0.9200616328039105
481.9 0.8772915222594027	0.9201796244756714
484.95 0.8776303006516266	0.9202965275173429
488 0.8779645979095675	0.9204123535540082
491.05 0.8782945816599032	0.9205271141374041
494.1 0.8786204112282409	0.9206408207414452
497.15 0.8789436341777225	0.9207534847581719
500.2 0.8792643647020285	0.9208651174940903
503.25 0.8795811644296778	0.9209757301702526
506.3 0.8798940582976715	0.9210853339104117
509.35 0.8802030730573925	0.9211939397447658
512.4 0.8805082370903016	0.9213015586080199
515.45 0.8808095802379682	0.9214082013360408
518.5 0.8811071336453301	0.9215138786640389
521.55 0.8814009296161629	0.9216186012249823
524.6 0.8816910014798247	0.9217223795482314
527.65 0.881977383468417	0.9218252240583747
530.7 0.8822601106035652	0.9219271450742521
533.75 0.8825392185920939	0.9220281528081524
536.8 0.8828118154903856	0.9221282573651728
539.85 0.8830801507933429	0.9222274687427259
542.9 0.8833452210487092	0.9223257968301865
545.95 0.8836071663337299	0.9224232514086655
549 0.8838661199815235	0.922519842150902
552.05 0.8841222089329855	0.9226147886778171
555.1 0.8843755540685536	0.9227087066223221
558.15 0.8846262705210984	0.9228018047057214
561.2 0.8848744679711191	0.9228940961032579
564.25 0.8851202509253412	0.9229855936900606
567.3 0.8853637189879768	0.9230763100498739
570.35 0.8856049670843902	0.9231662574834796
573.4 0.8858440857204567	0.9232554480168254
576.45 0.8860811611962265	0.923343893408871
579.5 0.8863162758155192	0.9234316051591642
582.55 0.8865546743268938	0.923518594515156
585.6 0.8867917350000972	0.923604872479268
588.65 0.8870267616907621	0.9236904498157188
591.7 0.8872597072245694	0.9237753370571216
594.75 0.8874905283827228	0.9238595445108604
597.8 0.8877191856779776	0.9239430822652539
600.85 0.8879456431432373	0.9240259601955151
603.9 0.8881698681319722	0.9241081879695155
606.95 0.8883918311297596	0.9241897750533605
610 0.8886115055762932	0.9242707307167822
613.05 0.8888288676972474	0.9243510640383596
616.1 0.8890438963454232	0.9244307839105699
619.15 0.8892565728506352	0.9245098990446774
622.2 0.8894668808778377	0.9245884179754688
625.25 0.889674806293013	0.9246663490658368
628.3 0.8898803370363799	0.9247437005112211
631.35 0.8900834630025036	0.9248204803439088
634.4 0.8902824195155442	0.9248966964372026
637.45 0.8904753658078605	0.9249723565094586
640.5 0.8906660493084567	0.9250474681280009
643.55 0.8908545465532003	0.9251220387129154
646.6 0.8910409312014271	0.9251960755407295
649.65 0.8912252741544778	0.9252695857479781
652.7 0.8914076436688286	0.9253425763346645
655.75 0.8915881054640912	0.925415054167616
658.8 0.8917667228261382	0.9254870259837403
661.85 0.8919435567055966	0.9255584983931847
664.9 0.8921186658119389	0.9256294778824026
667.95 0.8922921067033903	0.9256999708171297
671 0.8924639338728558	0.9257699834452735
674.05 0.8926341998300625	0.9258395218997189
677.1 0.8928029551801002	0.9259085922010518
680.15 0.8929702486985356	0.9259772670730376
683.2 0.8931361274032636	0.926045533269292
686.25 0.8933006366232539	0.9261133475568966
689.3 0.8934638200643368	0.9261807152752838
692.35 0.893625719872174	0.9262476416741037
695.4 0.8937863766925429	0.9263141319151716
698.45 0.8939468348685464	0.9263801910743636
701.5 0.8941074503448497	0.9264458241434627
704.55 0.8942668805052703	0.926511036031956
707.6 0.8944251360499269	0.9265758315687853
710.65 0.8945822276136962	0.9266402155040527
713.7 0.8947381657639006	0.9267041925106809
716.75 0.8948929609981899	0.9267677671860322
719.8 0.895046623742607	0.9268309440534848
722.85 0.895199164349827	0.9268937275639704
725.9 0.8953505930975586	0.926956122097471
728.95 0.8955009201870981	0.9270181319644795
732 0.8956501557441667	0.9270797614074228
735.05 0.8957983098145784	0.9271410146020492
738.1 0.8959453923598236	0.9272018956587824
741.15 0.8960914132638403	0.92726240862404
744.2 0.8962363823289209	0.9273225574815209
747.25 0.8963803092750104	0.9273823461534614
750.3 0.8965232037391044	0.927441778501859
753.35 0.8966650752747397	0.9275008583296678
756.4 0.8968059333515722	0.9275595893819646
759.45 0.8969457873550373	0.927617975347086
762.5 0.8970846465860867	0.9276760198577402
765.55 0.8972225202609976	0.9277337264920896
768.6 0.897359417511249	0.9277910987750797
771.65 0.897495347383462	0.9278481401809047
774.7 0.8976303662629576	0.9279048541280845
777.75 0.8977645261436488	0.9279612439869345
780.8 0.8978977428874243	0.9280173130782713
783.85 0.8980300241932647	0.9280730646743527
786.9 0.8981613777179164	0.9281285019997956
789.95 0.8982918110745863	0.9281836282324722
793 0.8984213318317366	0.9282384465043864
796.05 0.8985499475119696	0.9282929599025287
799.1 0.8986776655910039	0.9283471714697138
802.15 0.8988044934967317	0.9284010842053969
805.2 0.898930438608357	0.928454701066473
808.25 0.899055508255607	0.9285080249680575
811.3 0.8991797097180173	0.92856105878425
814.35 0.8993030502242814	0.92861380534888
817.4 0.8994255369516654	0.9286662674562371
820.45 0.8995471770254837	0.9287184478617843
823.5 0.8996679775186298	0.9287703492828553
826.55 0.8997879454511635	0.9288219743993378
829.6 0.8999070877899464	0.9288733258543403
832.65 0.9000254114483289	0.9289244062548456
835.7 0.9001429232858801	0.928975218172349
838.75 0.9002596301081626	0.9290257641434835
841.8 0.9003755386665475	0.9290760466706316
844.85 0.9004906556580683	0.929126068222523
847.9 0.9006049877253105	0.9291758312348207
850.95 0.9007185414563365	0.9292253381106941
854 0.9008313233846423	0.9292745912213796
857.05 0.9009433399891451	0.9293236999844163
860.1 0.9010545976941999	0.9293726120711313
863.15 0.9011651028696426	0.9294212761930223
866.2 0.9012748618308591	0.9294696944107594
869.25 0.9013833197211933	0.9295178687614196
872.3 0.9014910090128956	0.9295658012588276
875.35 0.9015979802993213	0.9296134938938903
878.4 0.9017042425935297	0.9296609486349257
881.45 0.9018098047489453	0.9297081674279863
884.5 0.9019146754629332	0.9297551521971775
887.55 0.902018863280277	0.9298019048449686
890.6 0.9021223765965656	0.9298484272525012
893.65 0.9022252236614894	0.9298947212798903
896.7 0.902327412582049	0.9299407887665214
899.75 0.9024289513256799	0.9299866315313423
902.8 0.9025298477232948	0.9300322513731498
905.85 0.9026301094722475	0.9300776500708715
908.9 0.9027297441392181	0.9301228293838437
911.95 0.902828759163025	0.9301677910520836
915 0.9029271618573633	0.9302125367965576
918.05 0.9030249594134744	0.9302570683194452
921.1 0.9031221589027453	0.9303013873043978
924.15 0.9032187672792433	0.9303454954167943
927.2 0.9033147913821864	0.9303893943039917
930.25 0.9034102379383502	0.9304330855955716
933.3 0.9035051135644151	0.9304765709035833
936.35 0.9035994247692551	0.930519851822782
939.4 0.9036931779561689	0.9305629299308639
942.45 0.9037863794250554	0.9306058067886972
945.5 0.9038790353745357	0.9306484839405493
948.55 0.9039711519040238	0.9306909629143101
951.6 0.9040627350157444	0.9307332452217122
954.65 0.9041537906167034	0.9307753323585471
957.7 0.9042443245206091	0.9308172258048786
960.75 0.9043343424497478	0.9308589270252512
963.8 0.9044238500368132	0.9309004374688978
966.85 0.9045128528266929	0.9309417585699411
969.9 0.9046013562782109	0.930982891747594
972.95 0.9046893657658295	0.931023838406356
976 0.90477688658131	0.9310645999362068
979.05 0.904863923935335	0.9311051777127954
982.1 0.9049504098990532	0.9311455730976294
985.15 0.9050363877490754	0.9311857874382572
988.2 0.9051218984778466	0.9312258220684513
991.25 0.9052069473396432	0.9312656783083856
994.3 0.9052915395042219	0.9313053574648122
997.35 0.9053756800585304	0.9313448608312342
1000.4 0.9054593740083771	0.9313841896880757
1003.45 0.9055426262800595	0.93142334530285
1006.5 0.9056254417219558	0.931462328930325
1009.55 0.9057078251060763	0.9315011418126855
1012.6 0.9057897811295796	0.9315397851796935
1015.65 0.9058713144162531	0.9315782602488458
1018.7 0.9059524295179578	0.9316165682255296
1021.75 0.9060331309160397	0.931654710303175
1024.8 0.9061134230227079	0.931692687663406
1027.85 0.9061933101823821	0.9317305014761884
1030.9 0.9062727966730065	0.9317681528999764
1033.95 0.9063518867073354	0.9318056430818561
1037 0.9064305844341878	0.9318429731576873
1040.05 0.9065088939396745	0.9318801442522429
1043.1 0.9065868192483965	0.9319171574793469
1046.15 0.9066643643246153	0.9319540139420093
1049.2 0.9067415330733988	0.9319907147325596
1052.25 0.906818329341739	0.9320272609327785
1055.3 0.906894756919646	0.9320636536140274
1058.35 0.906970819541217	0.9320998938373753
1061.4 0.9070465208856813	0.9321359826537254
1064.45 0.9071218645784219	0.9321719211039382
1067.5 0.9071968541919753	0.9322077102189539
1070.55 0.9072714932470073	0.9322433510199125
1073.6 0.9073457852132697	0.9322788445182724
1076.65 0.9074197335105343	0.9323141917159266
1079.7 0.9074933415095063	0.9323493936053185
1082.75 0.9075666125327194	0.9323844511695552
1085.8 0.9076395498554095	0.9324193653825181
1088.85 0.907712156706371	0.9324541372089749
1091.9 0.907784436268793	0.932488767604686
1094.95 0.90785639168108	0.9325232575165132
1098 0.9079280260376517	0.9325576078825246
1101.05 0.9079993423897286	0.9325918196320979
1104.1 0.9080703437460994	0.9326258632236781
1107.15 0.9081410330738721	0.9326596979283465
1110.2 0.9082114132992097	0.932693397223597
1113.25 0.9082814873080505	0.932726962065773
1116.3 0.9083512579468123	0.9327603934016231
1119.35 0.9084207280230826	0.9327936921684252
1122.4 0.9084900681437754	0.9328268592941097
1125.45 0.9085592903561377	0.9328598956973785
1128.5 0.9086282175500787	0.9328928022878249
1131.55 0.9086968516523053	0.9329255799660492
1134.6 0.9087651945733712	0.9329582296237737
1137.65 0.9088332482078292	0.9329907521439563
1140.7 0.9089010144343804	0.9330231484009007
1143.75 0.908968495116024	0.9330554192603668
1146.8 0.9090356921002041	0.933087565579678
1149.85 0.9091026072189574	0.9331195882078275
1152.9 0.9091692422890574	0.9331514879855829
1155.95 0.9092355991121585	0.9331832657455892
1159 0.9093016794749393	0.9332149223124697
1162.05 0.9093674851492435	0.9332464585029263
1165.1 0.9094330178922205	0.9332778751258374
1168.15 0.9094982794464643	0.9333091729823548
1171.2 0.9095632715401512	0.9333403528659994
1174.25 0.9096279958871762	0.9333714155627543
1177.3 0.9096924541872887	0.9334023618511579
1180.35 0.9097566481262263	0.9334331925023951
1183.4 0.9098205793758475	0.9334639082803861
1186.45 0.9098842495942637	0.9334945099418759
1189.5 0.9099476604259692	0.9335249982365206
1192.55 0.9100108135019707	0.9335553739069736
1195.6 0.910073710439915	0.9335856376889698
1198.65 0.910136352844216	0.9336157903114093
1201.7 0.9101987423061801	0.9336458324964384
1204.75 0.910260880404131	0.9336757649595321
1207.8 0.910322768703532	0.9337055884095721
1210.85 0.9103844087571092	0.9337353035489263
1213.9 0.9104458021049715	0.9337649110735258
1216.95 0.9105069502747306	0.933794411672941
1220 0.9105678547816194	0.9338238060304569
1223.05 0.9106285171286097	0.9338530948231473
1226.1 0.9106889388065283	0.9338822787219473
1229.15 0.9107491212941718	0.9339113583917253
1232.2 0.9108090660584212	0.9339403344913545
1235.25 0.9108687745543538	0.9339692076737818
1238.3 0.9109282482253565	0.9339979785860976
1241.35 0.9109874885032346	0.9340266478696029
1244.4 0.9110464968083232	0.9340552161602609
1247.45 0.911105274549594	0.9340836840885034
1250.5 0.911163823124764	0.9341120522777652
1253.55 0.911222143920401	0.934140321346851
1256.6 0.9112802383120294	0.9341684919091019
1259.65 0.9113381076642343	0.9341965645724576
1262.7 0.9113957533307642	0.934224539939518
1265.75 0.9114531766546339	0.9342524186076037
1268.8 0.9115103789682248	0.9342802011688158
1271.85 0.911567361593386	0.9343078882100949
1274.9 0.9116241258415324	0.9343354803132794
1277.95 0.9116806730137433	0.9343629780551624
1281 0.9117370044008594	0.9343903820075488
1284.05 0.9117931212835789	0.9344176927373105
1287.1 0.9118490249325528	0.9344449108064419
1290.15 0.9119047166084787	0.934472036772114
1293.2 0.9119601975621943	0.9344990711867278
1296.25 0.9120154690347697	0.934526014597967
1299.3 0.9120706464500931	0.9345528675488506
1302.35 0.9121257372753078	0.9345796305777838
1305.4 0.9121806209333372	0.9346063042186086
1308.45 0.9122352983137668	0.9346328890006543
1311.5 0.9122897703038654	0.9346593854487864
1314.55 0.9123440377885325	0.9346857940834554
1317.6 0.9123981016502484	0.9347121154207451
1320.65 0.9124519627690257	0.9347383499724191
1323.7 0.9125056220223629	0.934764498245969
1326.75 0.9125590802851996	0.9347905607446589
1329.8 0.9126123384298742	0.9348165379675725
1332.85 0.9126653973260822	0.9348424304096565
1335.9 0.9127182578408373	0.9348682385617662
1338.95 0.9127709208384329	0.9348939629107085
1342 0.9128233871804072	0.9349196039392854
1345.05 0.912875657725507	0.9349451621263365
1348.1 0.912927733329656	0.9349706379467811
1351.15 0.912979614845922	0.9349960318716597
1354.2 0.9130313031244874	0.935021344368175
1357.25 0.9130827990126199	0.9350465758997322
1360.3 0.9131341033546453	0.935071726925979
1363.35 0.9131852169919207	0.9350967979028453
1366.4 0.9132361407628102	0.9351217892825816
1369.45 0.9132868755026607	0.9351467015137979
1372.5 0.9133374220440698	0.9351715350415011
1375.55 0.9133877812177333	0.9351962903071329
1378.6 0.9134379538480694	0.9352209677486065
1381.65 0.913487940758142	0.9352455678003432
1384.7 0.9135377427678961	0.935270090893308
1387.75 0.9135873606941411	0.9352945374550461
1390.8 0.9136367953505348	0.935318907909717
1393.85 0.9136860475475672	0.9353432026781299
1396.9 0.9137351180925479	0.9353674221777774
1399.95 0.9137840077895913	0.9353915668228698
1403 0.9138327174396055	0.9354156370243683
1406.05 0.9138812478402796	0.9354396331900179
1409.1 0.9139295997860738	0.9354635557243798
1412.15 0.9139777740682096	0.9354874050288642
1415.2 0.9140257714746598	0.9355111815017614
1418.25 0.9140735927901411	0.9355348855382734
1421.3 0.914121238796106	0.935558517530545
1424.35 0.9141687102707363	0.9355820778676942
1427.4 0.9142160079889364	0.9356055669358427
1430.45 0.9142631327223285	0.9356289851181455
1433.5 0.914310085239247	0.9356523327948206
1436.55 0.9143568663047348	0.935675610343178
1439.6 0.9144034766805397	0.9356988181376484
1442.65 0.9144499171251111	0.9357219565498118
1445.7 0.9144961883935981	0.9357450259484259
1448.75 0.9145422912378474	0.9357680266994528
1451.8 0.9145882264064013	0.9357909591660878
1454.85 0.9146339946444985	0.9358138237087854
1457.9 0.9146795966940724	0.9358366206852865
1460.95 0.9147250332937521	0.9358593504506451
1464 0.9147703051788629	0.9358819649551499
1467.05 0.9148154130814278	0.9359045021818326
1470.1 0.9148603577301683	0.9359269734431868
1473.15 0.9149051398505076	0.935949379100044
1476.2 0.9149497601645724	0.9359717195103969
1479.25 0.9149942193911959	0.9359939950294269
1482.3 0.9150385182459213	0.9360162060095338
1485.35 0.9150826574410056	0.9360383528003633
1488.4 0.915126637685423	0.936060435748835
1491.45 0.9151704596848704	0.9360824551991699
1494.5 0.9152141241417712	0.9361044114929179
1497.55 0.9152576317552807	0.936126304968984
1500.6 0.9153009832212923	0.9361481359636553
1503.65 0.9153441792324419	0.9361699048106271
1506.7 0.915387220478115	0.9361916118410285
1509.75 0.9154301076444528	0.9362132573834481
1512.8 0.9154728414143584	0.9362348417639591
1515.85 0.9155154224675044	0.9362563653061449
1518.9 0.9155578514803397	0.9362778283311225
1521.95 0.915600129126097	0.936299231157568
1525 0.915641837129756	0.9363205741017397
1528.05 0.9156831330896585	0.9363418574775026
1531.1 0.9157242827010985	0.9363630815963515
1534.15 0.9157652871783066	0.936384246767434
1537.2 0.9158061477220399	0.9364053532975738
1540.25 0.915846865519761	0.9364264014912929
1543.3 0.9158874417458147	0.9364473916508342
1546.35 0.9159278775616017	0.9364683240761841
1549.4 0.915968174115749	0.9364891990650931
1552.45 0.9160083325442796	0.9365100169130984
1555.5 0.9160483539707771	0.936530777913545
1558.55 0.9160882395065495	0.9365514823576063
1561.6 0.9161279902507903	0.9365721305343057
1564.65 0.9161676072907364	0.9365927227305364
1567.7 0.9162070917018247	0.9366132592310822
1570.75 0.9162464445478452	0.9366337403186376
1573.8 0.9162856668810926	0.9366541662738275
1576.85 0.9163247597425156	0.9366745373752267
1579.9 0.9163637241618632	0.9366948538993797
1582.95 0.9164025611578297	0.9367151161208195
1586 0.9164412717381973	0.936735324312087
1589.05 0.9164798568999761	0.936755478743749
1592.1 0.9165183176295424	0.9367755796844176
1595.15 0.916556654902775	0.9367956274007678
1598.2 0.9165948696851899	0.9368156221575563
1601.25 0.9166329629320713	0.9368355642176385
1604.3 0.916670935588603	0.936855453841987
1607.35 0.9167087885899963	0.9368752912897086
1610.4 0.9167465228616162	0.936895076818062
1613.45 0.9167841393191063	0.9369148106824743
1616.5 0.9168216388685118	0.9369344931365587
1619.55 0.9168590224063997	0.9369541244321304
1622.6 0.9168962908199789	0.9369737048192237
1625.65 0.9169334449872171	0.9369932345461082
1628.7 0.9169704857769566	0.9370127138593045
1631.75 0.9170074140490286	0.9370321430036009
1634.8 0.9170442306543658	0.937051522222069
1637.85 0.9170809364351126	0.9370708517560786
1640.9 0.9171175322247348	0.9370901318453143
1643.95 0.9171540188481273	0.9371093627277899
1647 0.9171903971217198	0.9371285446398638
1650.05 0.9172266678535819	0.937147677816254
1653.1 0.9172628318435253	0.9371667624900527
1656.15 0.917298889883207	0.9371857988927412
1659.2 0.9173348427562275	0.9372047872542039
1662.25 0.917370691238231	0.937223727802743
1665.3 0.9174064360970023	0.9372426207650926
1668.35 0.9174420780925627	0.9372614663664323
1671.4 0.9174776179772645	0.9372802648304013
1674.45 0.9175130564958843	0.9372990163791123
1677.5 0.9175483943857156	0.9373177212331647
1680.55 0.9175836323766582	0.9373363796116578
1683.6 0.9176187711913089	0.9373549917322047
1686.65 0.9176538115450487	0.9373735578109448
1689.7 0.9176887541461303	0.9373920780625569
1692.75 0.9177235996957637	0.9374105527002721
1695.8 0.9177583488882001	0.9374289819358864
1698.85 0.9177930024108162	0.9374473659797735
1701.9 0.9178275609441956	0.9374657050408968
1704.95 0.9178620251622103	0.9374839993268216
1708 0.9178963957321004	0.9375022490437279
1711.05 0.9179306733145528	0.937520454396422
1714.1 0.9179648585637794	0.9375386155883478
1717.15 0.9179989521275933	0.9375567328216
1720.2 0.9180329546474845	0.9375748062969343
1723.25 0.9180668667586945	0.9375928362137796
1726.3 0.9181006890902904	0.9376108227702494
1729.35 0.9181344222652363	0.9376287661631528
1732.4 0.918168066900466	0.9376466665880061
1735.45 0.918201623606953	0.9376645242390431
1738.5 0.9182350929897801	0.9376823393092267
1741.55 0.9182684756482086	0.9377001119902597
1744.6 0.9183017721757454	0.9377178424725949
1747.65 0.9183349831602104	0.937735530945446
1750.7 0.9183681091838023	0.9377531775967987
1753.75 0.9184011508231633	0.9377707826134197
1756.8 0.9184341086494441	0.9377883461808685
1759.85 0.9184669832283662	0.937805868483506
1762.9 0.9184997751202852	0.9378233497045061
1765.95 0.9185324848802524	0.9378407900258643
1769 0.918565113058075	0.9378581896284086
1772.05 0.918597660198377	0.9378755486918083
1775.1 0.9186301268406574	0.9378928673945847
1778.15 0.9186625135193497	0.9379101459141193
1781.2 0.9186948207638791	0.9379273844266647
1784.25 0.9187270490987192	0.9379445831073528
1787.3 0.9187591990434483	0.9379617421302049
1790.35 0.9187912711128052	0.9379788616681399
1793.4 0.9188232658167436	0.9379959418929845
1796.45 0.9188551836604856	0.9380129829754813
1799.5 0.918887025144576	0.9380299850852981
1802.55 0.9189187907649341	0.9380469483910366
1805.6 0.9189504810129057	0.9380638730602412
1808.65 0.9189820963753146	0.9380807592594073
1811.7 0.919013637334513	0.9380976071539902
1814.75 0.9190451260455412	0.9381144169084134
1817.8 0.9190770939201147	0.938131188686077
1820.85 0.9191089870719856	0.9381479226493662
1823.9 0.9191408056886168	0.9381646189596587
1826.95 0.9191725499574714	0.9381812777773342
1830 0.9192042200660022	0.9381978992617808


==> anc/comp2pert/s_NLA_mub1.dat <==
201.3 0.7712647157857342
204.35 0.7753108295394707
207.4 0.7791708752748839
210.45 0.7828023830094011
213.5 0.7862662754897614
216.55 0.7895046185209392
219.6 0.7926070329155327
222.65 0.7955605067766393
225.7 0.7983560384787032
228.75 0.8010183271444258
231.8 0.8035982947859166
234.85 0.8060455234144072
237.9 0.8083711782003808
240.95 0.810625330405965
244 0.8127799314047364
247.05 0.8148154913982939
250.1 0.816784530225505
253.15 0.8187130286189632
256.2 0.8205735172882946
259.25 0.8223558226299665
262.3 0.8240651074470514
265.35 0.8256973243607177
268.4 0.827264853727524
271.45 0.8287759069635607
274.5 0.8302367974107636
277.55 0.831652789685715
280.6 0.8330323780353467
283.65 0.8343743784376871
286.7 0.8356772930997229
289.75 0.8369439301705389
292.8 0.8381715656143021
295.85 0.8393581689744722
298.9 0.8404970880019972
301.95 0.8415905272324266
305 0.8426503895625953
308.05 0.843681332559451
311.1 0.8446928589210022
314.15 0.8456816555089638
317.2 0.8466476467492057
320.25 0.847591666937725
323.3 0.8485182030322843
326.35 0.8494237310642652
329.4 0.8503069983665514
332.45 0.8511676292868781
335.5 0.8520024073292688
338.55 0.8528099891670551
341.6 0.8535974066114852
344.65 0.8543663754100997
347.7 0.8551184471493016
350.75 0.8558575651292998
353.8 0.8565863737310923
356.85 0.8573000775279542
359.9 0.8579985322570952
362.95 0.8586816513314995
366 0.8593493984578113
369.05 0.859999187779074
372.1 0.8606331391664405
375.15 0.8612528700120068
378.2 0.8618589518053011
381.25 0.8624519243776908
384.3 0.8630322980738973
387.35 0.863599207750135
390.4 0.864152304559531
393.45 0.8646948598223888
396.5 0.8652276808702992
399.55 0.8657515103133051
402.6 0.8662670314820162
405.65 0.8667748733770424
408.7 0.8672766314864498
411.75 0.8677779765272093
414.8 0.8682723235393284
417.85 0.8687594949814963
420.9 0.869239341484329
423.95 0.8697117391955801
427 0.8701765873674591
430.05 0.8706338061629949
433.1 0.8710833346607183
436.15 0.8715224561632997
439.2 0.8719537287424944
442.25 0.8723776758241062
445.3 0.8727944820345531
448.35 0.8732043259582791
451.4 0.8736073803788379
454.45 0.8740038125002823
457.5 0.8743937841522119
460.55 0.8747774520168364
463.6 0.8751541794517499
466.65 0.8755238982848418
469.7 0.8758879248559124
472.75 0.8762464885907711
475.8 0.8765998069809162
478.85 0.8769480862978507
481.9 0.8772915222594027
484.95 0.8776303006516266
488 0.8779645979095675
491.05 0.8782945816599032
494.1 0.8786204112282409
497.15 0.8789436341777225
500.2 0.8792643647020285
503.25 0.8795811644296778
506.3 0.8798940582976715
509.35 0.8802030730573925
512.4 0.8805082370903016
515.45 0.8808095802379682
518.5 0.8811071336453301
521.55 0.8814009296161629
524.6 0.8816910014798247
527.65 0.881977383468417
530.7 0.8822601106035652
533.75 0.8825392185920939
536.8 0.8828118154903856
539.85 0.8830801507933429
542.9 0.8833452210487092
545.95 0.8836071663337299
549 0.8838661199815235
552.05 0.8841222089329855
555.1 0.8843755540685536
558.15 0.8846262705210984
561.2 0.8848744679711191
564.25 0.8851202509253412
567.3 0.8853637189879768
570.35 0.8856049670843902
573.4 0.8858440857204567
576.45 0.8860811611962265
579.5 0.8863162758155192
582.55 0.8865546743268938
585.6 0.8867917350000972
588.65 0.8870267616907621
591.7 0.8872597072245694
594.75 0.8874905283827228
597.8 0.8877191856779776
600.85 0.8879456431432373
603.9 0.8881698681319722
606.95 0.8883918311297596
610 0.8886115055762932
613.05 0.8888288676972474
616.1 0.8890438963454232
619.15 0.8892565728506352
622.2 0.8894668808778377
625.25 0.889674806293013
628.3 0.8898803370363799
631.35 0.8900834630025036
634.4 0.8902824195155442
637.45 0.8904753658078605
640.5 0.8906660493084567
643.55 0.8908545465532003
646.6 0.8910409312014271
649.65 0.8912252741544778
652.7 0.8914076436688286
655.75 0.8915881054640912
658.8 0.8917667228261382
661.85 0.8919435567055966
664.9 0.8921186658119389
667.95 0.8922921067033903
671 0.8924639338728558
674.05 0.8926341998300625
677.1 0.8928029551801002
680.15 0.8929702486985356
683.2 0.8931361274032636
686.25 0.8933006366232539
689.3 0.8934638200643368
692.35 0.893625719872174
695.4 0.8937863766925429
698.45 0.8939468348685464
701.5 0.8941074503448497
704.55 0.8942668805052703
707.6 0.8944251360499269
710.65 0.8945822276136962
713.7 0.8947381657639006
716.75 0.8948929609981899
719.8 0.895046623742607
722.85 0.895199164349827
725.9 0.8953505930975586
728.95 0.8955009201870981
732 0.8956501557441667
735.05 0.8957983098145784
738.1 0.8959453923598236
741.15 0.8960914132638403
744.2 0.8962363823289209
747.25 0.8963803092750104
750.3 0.8965232037391044
753.35 0.8966650752747397
756.4 0.8968059333515722
759.45 0.8969457873550373
762.5 0.8970846465860867
765.55 0.8972225202609976
768.6 0.897359417511249
771.65 0.897495347383462
774.7 0.8976303662629576
777.75 0.8977645261436488
780.8 0.8978977428874243
783.85 0.8980300241932647
786.9 0.8981613777179164
789.95 0.8982918110745863
793 0.8984213318317366
796.05 0.8985499475119696
799.1 0.8986776655910039
802.15 0.8988044934967317
805.2 0.898930438608357
808.25 0.899055508255607
811.3 0.8991797097180173
814.35 0.8993030502242814
817.4 0.8994255369516654
820.45 0.8995471770254837
823.5 0.8996679775186298
826.55 0.8997879454511635
829.6 0.8999070877899464
832.65 0.9000254114483289
835.7 0.9001429232858801
838.75 0.9002596301081626
841.8 0.9003755386665475
844.85 0.9004906556580683
847.9 0.9006049877253105
850.95 0.9007185414563365
854 0.9008313233846423
857.05 0.9009433399891451
860.1 0.9010545976941999
863.15 0.9011651028696426
866.2 0.9012748618308591
869.25 0.9013833197211933
872.3 0.9014910090128956
875.35 0.9015979802993213
878.4 0.9017042425935297
881.45 0.9018098047489453
884.5 0.9019146754629332
887.55 0.902018863280277
890.6 0.9021223765965656
893.65 0.9022252236614894
896.7 0.902327412582049
899.75 0.9024289513256799
902.8 0.9025298477232948
905.85 0.9026301094722475
908.9 0.9027297441392181
911.95 0.902828759163025
915 0.9029271618573633
918.05 0.9030249594134744
921.1 0.9031221589027453
924.15 0.9032187672792433
927.2 0.9033147913821864
930.25 0.9034102379383502
933.3 0.9035051135644151
936.35 0.9035994247692551
939.4 0.9036931779561689
942.45 0.9037863794250554
945.5 0.9038790353745357
948.55 0.9039711519040238
951.6 0.9040627350157444
954.65 0.9041537906167034
957.7 0.9042443245206091
960.75 0.9043343424497478
963.8 0.9044238500368132
966.85 0.9045128528266929
969.9 0.9046013562782109
972.95 0.9046893657658295
976 0.90477688658131
979.05 0.904863923935335
982.1 0.9049504098990532
985.15 0.9050363877490754
988.2 0.9051218984778466
991.25 0.9052069473396432
994.3 0.9052915395042219
997.35 0.9053756800585304
1000.4 0.9054593740083771
1003.45 0.9055426262800595
1006.5 0.9056254417219558
1009.55 0.9057078251060763
1012.6 0.9057897811295796
1015.65 0.9058713144162531
1018.7 0.9059524295179578
1021.75 0.9060331309160397
1024.8 0.9061134230227079
1027.85 0.9061933101823821
1030.9 0.9062727966730065
1033.95 0.9063518867073354
1037 0.9064305844341878
1040.05 0.9065088939396745
1043.1 0.9065868192483965
1046.15 0.9066643643246153
1049.2 0.9067415330733988
1052.25 0.906818329341739
1055.3 0.906894756919646
1058.35 0.906970819541217
1061.4 0.9070465208856813
1064.45 0.9071218645784219
1067.5 0.9071968541919753
1070.55 0.9072714932470073
1073.6 0.9073457852132697
1076.65 0.9074197335105343
1079.7 0.9074933415095063
1082.75 0.9075666125327194
1085.8 0.9076395498554095
1088.85 0.907712156706371
1091.9 0.907784436268793
1094.95 0.90785639168108
1098 0.9079280260376517
1101.05 0.9079993423897286
1104.1 0.9080703437460994
1107.15 0.9081410330738721
1110.2 0.9082114132992097
1113.25 0.9082814873080505
1116.3 0.9083512579468123
1119.35 0.9084207280230826
1122.4 0.9084900681437754
1125.45 0.9085592903561377
1128.5 0.9086282175500787
1131.55 0.9086968516523053
1134.6 0.9087651945733712
1137.65 0.9088332482078292
1140.7 0.9089010144343804
1143.75 0.908968495116024
1146.8 0.9090356921002041
1149.85 0.9091026072189574
1152.9 0.9091692422890574
1155.95 0.9092355991121585
1159 0.9093016794749393
1162.05 0.9093674851492435
1165.1 0.9094330178922205
1168.15 0.9094982794464643
1171.2 0.9095632715401512
1174.25 0.9096279958871762
1177.3 0.9096924541872887
1180.35 0.9097566481262263
1183.4 0.9098205793758475
1186.45 0.9098842495942637
1189.5 0.9099476604259692
1192.55 0.9100108135019707
1195.6 0.910073710439915
1198.65 0.910136352844216
1201.7 0.9101987423061801
1204.75 0.910260880404131
1207.8 0.910322768703532
1210.85 0.9103844087571092
1213.9 0.9104458021049715
1216.95 0.9105069502747306
1220 0.9105678547816194
1223.05 0.9106285171286097
1226.1 0.9106889388065283
1229.15 0.9107491212941718
1232.2 0.9108090660584212
1235.25 0.9108687745543538
1238.3 0.9109282482253565
1241.35 0.9109874885032346
1244.4 0.9110464968083232
1247.45 0.911105274549594
1250.5 0.911163823124764
1253.55 0.911222143920401
1256.6 0.9112802383120294
1259.65 0.9113381076642343
1262.7 0.9113957533307642
1265.75 0.9114531766546339
1268.8 0.9115103789682248
1271.85 0.911567361593386
1274.9 0.9116241258415324
1277.95 0.9116806730137433
1281 0.9117370044008594
1284.05 0.9117931212835789
1287.1 0.9118490249325528
1290.15 0.9119047166084787
1293.2 0.9119601975621943
1296.25 0.9120154690347697
1299.3 0.9120706464500931
1302.35 0.9121257372753078
1305.4 0.9121806209333372
1308.45 0.9122352983137668
1311.5 0.9122897703038654
1314.55 0.9123440377885325
1317.6 0.9123981016502484
1320.65 0.9124519627690257
1323.7 0.9125056220223629
1326.75 0.9125590802851996
1329.8 0.9126123384298742
1332.85 0.9126653973260822
1335.9 0.9127182578408373
1338.95 0.9127709208384329
1342 0.9128233871804072
1345.05 0.912875657725507
1348.1 0.912927733329656
1351.15 0.912979614845922
1354.2 0.9130313031244874
1357.25 0.9130827990126199
1360.3 0.9131341033546453
1363.35 0.9131852169919207
1366.4 0.9132361407628102
1369.45 0.9132868755026607
1372.5 0.9133374220440698
1375.55 0.9133877812177333
1378.6 0.9134379538480694
1381.65 0.913487940758142
1384.7 0.9135377427678961
1387.75 0.9135873606941411
1390.8 0.9136367953505348
1393.85 0.9136860475475672
1396.9 0.9137351180925479
1399.95 0.9137840077895913
1403 0.9138327174396055
1406.05 0.9138812478402796
1409.1 0.9139295997860738
1412.15 0.9139777740682096
1415.2 0.9140257714746598
1418.25 0.9140735927901411
1421.3 0.914121238796106
1424.35 0.9141687102707363
1427.4 0.9142160079889364
1430.45 0.9142631327223285
1433.5 0.914310085239247
1436.55 0.9143568663047348
1439.6 0.9144034766805397
1442.65 0.9144499171251111
1445.7 0.9144961883935981
1448.75 0.9145422912378474
1451.8 0.9145882264064013
1454.85 0.9146339946444985
1457.9 0.9146795966940724
1460.95 0.9147250332937521
1464 0.9147703051788629
1467.05 0.9148154130814278
1470.1 0.9148603577301683
1473.15 0.9149051398505076
1476.2 0.9149497601645724
1479.25 0.9149942193911959
1482.3 0.9150385182459213
1485.35 0.9150826574410056
1488.4 0.915126637685423
1491.45 0.9151704596848704
1494.5 0.9152141241417712
1497.55 0.9152576317552807
1500.6 0.9153009832212923
1503.65 0.9153441792324419
1506.7 0.915387220478115
1509.75 0.9154301076444528
1512.8 0.9154728414143584
1515.85 0.9155154224675044
1518.9 0.9155578514803397
1521.95 0.915600129126097
1525 0.915641837129756
1528.05 0.9156831330896585
1531.1 0.9157242827010985
1534.15 0.9157652871783066
1537.2 0.9158061477220399
1540.25 0.915846865519761
1543.3 0.9158874417458147
1546.35 0.9159278775616017
1549.4 0.915968174115749
1552.45 0.9160083325442796
1555.5 0.9160483539707771
1558.55 0.9160882395065495
1561.6 0.9161279902507903
1564.65 0.9161676072907364
1567.7 0.9162070917018247
1570.75 0.9162464445478452
1573.8 0.9162856668810926
1576.85 0.9163247597425156
1579.9 0.9163637241618632
1582.95 0.9164025611578297
1586 0.9164412717381973
1589.05 0.9164798568999761
1592.1 0.9165183176295424
1595.15 0.916556654902775
1598.2 0.9165948696851899
1601.25 0.9166329629320713
1604.3 0.916670935588603
1607.35 0.9167087885899963
1610.4 0.9167465228616162
1613.45 0.9167841393191063
1616.5 0.9168216388685118
1619.55 0.9168590224063997
1622.6 0.9168962908199789
1625.65 0.9169334449872171
1628.7 0.9169704857769566
1631.75 0.9170074140490286
1634.8 0.9170442306543658
1637.85 0.9170809364351126
1640.9 0.9171175322247348
1643.95 0.9171540188481273
1647 0.9171903971217198
1650.05 0.9172266678535819
1653.1 0.9172628318435253
1656.15 0.917298889883207
1659.2 0.9173348427562275
1662.25 0.917370691238231
1665.3 0.9174064360970023
1668.35 0.9174420780925627
1671.4 0.9174776179772645
1674.45 0.9175130564958843
1677.5 0.9175483943857156
1680.55 0.9175836323766582
1683.6 0.9176187711913089
1686.65 0.9176538115450487
1689.7 0.9176887541461303
1692.75 0.9177235996957637
1695.8 0.9177583488882001
1698.85 0.9177930024108162
1701.9 0.9178275609441956
1704.95 0.9178620251622103
1708 0.9178963957321004
1711.05 0.9179306733145528
1714.1 0.9179648585637794
1717.15 0.9179989521275933
1720.2 0.9180329546474845
1723.25 0.9180668667586945
1726.3 0.9181006890902904
1729.35 0.9181344222652363
1732.4 0.918168066900466
1735.45 0.918201623606953
1738.5 0.9182350929897801
1741.55 0.9182684756482086
1744.6 0.9183017721757454
1747.65 0.9183349831602104
1750.7 0.9183681091838023
1753.75 0.9184011508231633
1756.8 0.9184341086494441
1759.85 0.9184669832283662
1762.9 0.9184997751202852
1765.95 0.9185324848802524
1769 0.918565113058075
1772.05 0.918597660198377
1775.1 0.9186301268406574
1778.15 0.9186625135193497
1781.2 0.9186948207638791
1784.25 0.9187270490987192
1787.3 0.9187591990434483
1790.35 0.9187912711128052
1793.4 0.9188232658167436
1796.45 0.9188551836604856
1799.5 0.918887025144576
1802.55 0.9189187907649341
1805.6 0.9189504810129057
1808.65 0.9189820963753146
1811.7 0.919013637334513
1814.75 0.9190451260455412
1817.8 0.9190770939201147
1820.85 0.9191089870719856
1823.9 0.9191408056886168
1826.95 0.9191725499574714
1830 0.9192042200660022


==> anc/comp2pert/s_NLA_mub2.dat <==
201.3 0.8662670314820162
204.35 0.8672766314864498
207.4 0.8682723235393284
210.45 0.869239341484329
213.5 0.8701765873674591
216.55 0.8710833346607183
219.6 0.8719537287424944
222.65 0.8727944820345531
225.7 0.8736073803788379
228.75 0.8743937841522119
231.8 0.8751541794517499
234.85 0.8758879248559124
237.9 0.8765998069809162
240.95 0.8772915222594027
244 0.8779645979095675
247.05 0.8786204112282409
250.1 0.8792643647020285
253.15 0.8798940582976715
256.2 0.8805082370903016
259.25 0.8811071336453301
262.3 0.8816910014798247
265.35 0.8822601106035652
268.4 0.8828118154903856
271.45 0.8833452210487092
274.5 0.8838661199815235
277.55 0.8843755540685536
280.6 0.8848744679711191
283.65 0.8853637189879768
286.7 0.8858440857204567
289.75 0.8863162758155192
292.8 0.8867917350000972
295.85 0.8872597072245694
298.9 0.8877191856779776
301.95 0.8881698681319722
305 0.8886115055762932
308.05 0.8890438963454232
311.1 0.8894668808778377
314.15 0.8898803370363799
317.2 0.8902824195155442
320.25 0.8906660493084567
323.3 0.8910409312014271
326.35 0.8914076436688286
329.4 0.8917667228261382
332.45 0.8921186658119389
335.5 0.8924639338728558
338.55 0.8928029551801002
341.6 0.8931361274032636
344.65 0.8934638200643368
347.7 0.8937863766925428
350.75 0.8941074503448497
353.8 0.8944251360499269
356.85 0.8947381657639006
359.9 0.895046623742607
362.95 0.8953505930975586
366 0.8956501557441667
369.05 0.8959453923598236
372.1 0.8962363823289209
375.15 0.8965232037391044
378.2 0.8968059333515722
381.25 0.8970846465860867
384.3 0.897359417511249
387.35 0.8976303662629576
390.4 0.8978977428874243
393.45 0.8981613777179164
396.5 0.8984213318317366
399.55 0.8986776655910039
402.6 0.898930438608357
405.65 0.8991797097180173
408.7 0.8994255369516654
411.75 0.8996679775186298
414.8 0.8999070877899464
417.85 0.9001429232858801
420.9 0.9003755386665475
423.95 0.9006049877253105
427 0.9008313233846423
430.05 0.9010545976941999
433.1 0.9012748618308591
436.15 0.9014910090128956
439.2 0.9017042425935297
442.25 0.9019146754629332
445.3 0.9021223765965656
448.35 0.902327412582049
451.4 0.9025298477232948
454.45 0.9027297441392181
457.5 0.9029271618573633
460.55 0.9031221589027453
463.6 0.9033147913821864
466.65 0.9035051135644151
469.7 0.9036931779561689
472.75 0.9038790353745357
475.8 0.9040627350157444
478.85 0.9042443245206091
481.9 0.9044238500368132
484.95 0.9046013562782109
488 0.90477688658131
491.05 0.9049504098990532
494.1 0.9051218984778466
497.15 0.9052915395042219
500.2 0.9054593740083771
503.25 0.9056254417219558
506.3 0.9057897811295796
509.35 0.9059524295179578
512.4 0.9061134230227079
515.45 0.9062727966730065
518.5 0.9064305844341878
521.55 0.9065868192483965
524.6 0.9067415330733988
527.65 0.906894756919646
530.7 0.9070465208856813
533.75 0.9071968541919753
536.8 0.9073457852132697
539.85 0.9074933415095063
542.9 0.9076395498554095
545.95 0.907784436268793
549 0.9079280260376517
552.05 0.9080703437460994
555.1 0.9082114132992097
558.15 0.9083512579468123
561.2 0.9084900681437754
564.25 0.9086282175500787
567.3 0.9087651945733712
570.35 0.9089010144343804
573.4 0.9090356921002041
576.45 0.9091692422890574
579.5 0.9093016794749393
582.55 0.9094330178922205
585.6 0.9095632715401512
588.65 0.9096924541872887
591.7 0.9098205793758475
594.75 0.9099476604259692
597.8 0.910073710439915
600.85 0.9101987423061801
603.9 0.910322768703532
606.95 0.9104458021049715
610 0.9105678547816194
613.05 0.9106889388065283
616.1 0.9108090660584212
619.15 0.9109282482253565
622.2 0.9110464968083232
625.25 0.911163823124764
628.3 0.9112802383120294
631.35 0.9113957533307642
634.4 0.9115103789682248
637.45 0.9116241258415324
640.5 0.9117370044008594
643.55 0.9118490249325528
646.6 0.9119601975621943
649.65 0.9120706464500931
652.7 0.9121806209333372
655.75 0.9122897703038654
658.8 0.9123981016502484
661.85 0.9125056220223629
664.9 0.9126123384298742
667.95 0.9127182578408373
671 0.9128233871804072
674.05 0.912927733329656
677.1 0.9130313031244874
680.15 0.9131341033546453
683.2 0.9132361407628102
686.25 0.9133374220440698
689.3 0.9134379538480694
692.35 0.9135377427678961
695.4 0.9136367953505348
698.45 0.9137351180925479
701.5 0.9138327174396055
704.55 0.9139295997860738
707.6 0.9140257714746598
710.65 0.914121238796106
713.7 0.9142160079889364
716.75 0.914310085239247
719.8 0.9144034766805397
722.85 0.9144961883935981
725.9 0.9145882264064013
728.95 0.9146795966940724
732 0.9147703051788629
735.05 0.9148603577301683
738.1 0.9149497601645724
741.15 0.9150385182459213
744.2 0.915126637685423
747.25 0.9152141241417712
750.3 0.9153009832212923
753.35 0.915387220478115
756.4 0.9154728414143584
759.45 0.9155578514803397
762.5 0.915641837129756
765.55 0.9157242827010985
768.6 0.9158061477220399
771.65 0.9158874417458147
774.7 0.915968174115749
777.75 0.9160483539707771
780.8 0.9161279902507903
783.85 0.9162070917018247
786.9 0.9162856668810926
789.95 0.9163637241618632
793 0.9164412717381973
796.05 0.9165183176295424
799.1 0.9165948696851899
802.15 0.916670935588603
805.2 0.9167465228616162
808.25 0.9168216388685118
811.3 0.9168962908199789
814.35 0.9169704857769566
817.4 0.9170442306543658
820.45 0.9171175322247348
823.5 0.9171903971217198
826.55 0.9172628318435253
829.6 0.9173348427562275
832.65 0.9174064360970023
835.7 0.9174776179772645
838.75 0.9175483943857156
841.8 0.9176187711913089
844.85 0.9176887541461303
847.9 0.9177583488882001
850.95 0.9178275609441956
854 0.9178963957321004
857.05 0.9179648585637794
860.1 0.9180329546474845
863.15 0.9181006890902904
866.2 0.918168066900466
869.25 0.9182350929897801
872.3 0.9183017721757454
875.35 0.9183681091838023
878.4 0.9184341086494441
881.45 0.9184997751202852
884.5 0.918565113058075
887.55 0.9186301268406574
890.6 0.9186948207638791
893.65 0.9187591990434483
896.7 0.9188232658167436
899.75 0.918887025144576
902.8 0.9189504810129057
905.85 0.919013637334513
908.9 0.9190770939201147
911.95 0.9191408056886168
915 0.9192042200660022
918.05 0.9192673385517883
921.1 0.919330162644993
924.15 0.9193926938438143
927.2 0.9194549336453237
930.25 0.9195168835451708
933.3 0.9195785450373019
936.35 0.9196399196136888
939.4 0.9197010087640705
942.45 0.9197618139757044
945.5 0.9198223367331295
948.55 0.9198825785179386
951.6 0.9199425408085614
954.65 0.9200022250800559
957.7 0.9200616328039105
960.75 0.9201207654478534
963.8 0.9201796244756714
966.85 0.9202382113470371
969.9 0.9202965275173429
972.95 0.9203545744375442
976 0.9204123535540082
979.05 0.9204698663083717
982.1 0.9205271141374041
985.15 0.9205840984728778
988.2 0.9206408207414452
991.25 0.9206972823645212
994.3 0.9207534847581719
997.35 0.9208094293330091
1000.4 0.9208651174940903
1003.45 0.9209205506418795
1006.5 0.9209757301702526
1009.55 0.9210306574657828
1012.6 0.9210853339104117
1015.65 0.9211397608801019
1018.7 0.9211939397447658
1021.75 0.9212478718681997
1024.8 0.9213015586080199
1027.85 0.9213550013156051
1030.9 0.9214082013360408
1033.95 0.9214611600080689
1037 0.9215138786640389
1040.05 0.9215663586298646
1043.1 0.9216186012249823
1046.15 0.921670607762314
1049.2 0.9217223795482314
1052.25 0.9217739178825252
1055.3 0.9218252240583747
1058.35 0.921876299362323
1061.4 0.9219271450742521
1064.45 0.921977762467362
1067.5 0.9220281528081524
1070.55 0.9220783173564057
1073.6 0.9221282573651728
1076.65 0.9221779740807614
1079.7 0.9222274687427259
1082.75 0.9222767425838589
1085.8 0.9223257968301865
1088.85 0.9223746327009621
1091.9 0.9224232514086655
1094.95 0.9224716541590019
1098 0.922519842150902
1101.05 0.9225675180561043
1104.1 0.9226147886778171
1107.15 0.9226618509681289
1110.2 0.9227087066223221
1113.25 0.922755357316069
1116.3 0.9228018047057214
1119.35 0.9228480504285969
1122.4 0.9228940961032579
1125.45 0.9229399433297878
1128.5 0.9229855936900606
1131.55 0.9230310487480068
1134.6 0.9230763100498739
1137.65 0.9231213791244828
1140.7 0.9231662574834796
1143.75 0.9232109466215825
1146.8 0.9232554480168254
1149.85 0.923299763130796
1152.9 0.923343893408871
1155.95 0.9233878402804465
1159 0.9234316051591642
1162.05 0.9234751894431348
1165.1 0.923518594515156
1168.15 0.9235618217429289
1171.2 0.923604872479268
1174.25 0.9236477480623102
1177.3 0.9236904498157188
1180.35 0.9237329790488842
1183.4 0.9237753370571216
1186.45 0.9238175251218655
1189.5 0.9238595445108604
1192.55 0.9239013964783483
1195.6 0.9239430822652539
1198.65 0.9239846030993657
1201.7 0.9240259601955151
1204.75 0.9240671547557515
1207.8 0.9241081879695155
1210.85 0.9241490610138087
1213.9 0.9241897750533605
1216.95 0.9242303312407929
1220 0.9242707307167822
1223.05 0.9243109746102179
1226.1 0.9243510640383596
1229.15 0.9243910001069907
1232.2 0.9244307839105699
1235.25 0.9244704165323805
1238.3 0.9245098990446774
1241.35 0.9245492325088307
1244.4 0.9245884179754688
1247.45 0.9246274564846171
1250.5 0.9246663490658368
1253.55 0.9247050967383595
1256.6 0.9247437005112211
1259.65 0.9247821613833924
1262.7 0.9248204803439088
1265.75 0.9248586583719977
1268.8 0.9248966964372026
1271.85 0.9249345954995079
1274.9 0.9249723565094586
1277.95 0.9250099804082814
1281 0.9250474681280009
1284.05 0.9250848205915564
1287.1 0.9251220387129154
1290.15 0.9251591233971865
1293.2 0.9251960755407295
1296.25 0.9252328960312641
1299.3 0.9252695857479781
1302.35 0.9253061455616322
1305.4 0.9253425763346645
1308.45 0.9253788789212929
1311.5 0.925415054167616
1314.55 0.9254511029117128
1317.6 0.9254870259837403
1320.65 0.9255228242060305
1323.7 0.9255584983931847
1326.75 0.9255940493521684
1329.8 0.9256294778824026
1332.85 0.925664784775855
1335.9 0.9256999708171297
1338.95 0.9257350367835557
1342 0.9257699834452735
1345.05 0.9258048115653212
1348.1 0.9258395218997189
1351.15 0.9258741151975515
1354.2 0.9259085922010518
1357.25 0.9259429628155532
1360.3 0.9259772670730376
1363.35 0.9260114569970219
1366.4 0.926045533269292
1369.45 0.9260794965658335
1372.5 0.9261133475568966
1375.55 0.926147086907058
1378.6 0.9261807152752838
1381.65 0.9262142333149901
1384.7 0.9262476416741037
1387.75 0.926280940995122
1390.8 0.9263141319151716
1393.85 0.9263472150660661
1396.9 0.9263801910743636
1399.95 0.9264130605614238
1403 0.9264458241434627
1406.05 0.9264784824316086
1409.1 0.926511036031956
1412.15 0.9265434855456192
1415.2 0.9265758315687853
1418.25 0.9266080746927668
1421.3 0.9266402155040527
1424.35 0.9266722545843593
1427.4 0.9267041925106809
1430.45 0.9267360298553392
1433.5 0.9267677671860322
1436.55 0.9267994050658823
1439.6 0.9268309440534848
1442.65 0.926862384702954
1445.7 0.9268937275639704
1448.75 0.9269249731818262
1451.8 0.926956122097471
1454.85 0.9269871748475562
1457.9 0.9270181319644795
1460.95 0.9270489939764283
1464 0.9270797614074228
1467.05 0.9271104347773587
1470.1 0.9271410146020492
1473.15 0.9271715013932665
1476.2 0.9272018956587824
1479.25 0.9272321979024094
1482.3 0.92726240862404
1485.35 0.9272925283196868
1488.4 0.9273225574815209
1491.45 0.9273524965979112
1494.5 0.9273823461534614
1497.55 0.9274121066290484
1500.6 0.927441778501859
1503.65 0.9274713622454267
1506.7 0.9275008583296678
1509.75 0.9275302672209175
1512.8 0.9275595893819646
1515.85 0.927588825272087
1518.9 0.927617975347086
1521.95 0.9276470400593205
1525 0.9276760198577402
1528.05 0.9277049151879194
1531.1 0.9277337264920896
1534.15 0.9277624542091721
1537.2 0.9277910987750797
1540.25 0.9278196606229271
1543.3 0.9278481401809047
1546.35 0.9278765378750092
1549.4 0.9279048541280845
1552.45 0.9279330893598507
1555.5 0.9279612439869345
1558.55 0.9279893184228987
1561.6 0.9280173130782713
1564.65 0.9280452283605743
1567.7 0.9280730646743527
1570.75 0.9281008224212017
1573.8 0.9281285019997956
1576.85 0.9281561038059145
1579.9 0.9281836282324722
1582.95 0.9282110756695426
1586 0.9282384465043864
1589.05 0.9282657411214774
1592.1 0.9282929599025287
1595.15 0.9283201032265183
1598.2 0.9283471714697138
1601.25 0.9283741650056989
1604.3 0.9284010842053969
1607.35 0.928427929437096
1610.4 0.928454701066473
1613.45 0.9284813994566179
1616.5 0.9285080249680575
1619.55 0.9285345779587781
1622.6 0.92856105878425
1625.65 0.9285874677974489
1628.7 0.92861380534888
1631.75 0.9286400717865996
1634.8 0.9286662674562371
1637.85 0.928692392701018
1640.9 0.9287184478617843
1643.95 0.9287444332770165
1647 0.9287703492828553
1650.05 0.9287961962131215
1653.1 0.9288219743993378
1656.15 0.9288476841707485
1659.2 0.9288733258543403
1662.25 0.9288988997748623
1665.3 0.9289244062548456
1668.35 0.9289498456146231
1671.4 0.928975218172349
1674.45 0.9290005242440178
1677.5 0.9290257641434835
1680.55 0.9290509381824784
1683.6 0.9290760466706316
1686.65 0.9291010899154871
1689.7 0.929126068222523
1692.75 0.929150981895168
1695.8 0.9291758312348207
1698.85 0.9292006165408662
1701.9 0.9292253381106941
1704.95 0.9292499962397153
1708 0.9292745912213796
1711.05 0.929299150303754
1714.1 0.9293236999844163
1717.15 0.9293481871530997
1720.2 0.9293726120711313
1723.25 0.929396974998331
1726.3 0.9294212761930223
1729.35 0.9294455159120438
1732.4 0.9294696944107594
1735.45 0.929493811943069
1738.5 0.9295178687614196
1741.55 0.9295418651168151
1744.6 0.9295658012588276
1747.65 0.9295896774356065
1750.7 0.9296134938938903
1753.75 0.9296372508790149
1756.8 0.9296609486349257
1759.85 0.9296845874041856
1762.9 0.9297081674279863
1765.95 0.9297316889461579
1769 0.9297551521971775
1772.05 0.9297785574181804
1775.1 0.9298019048449686
1778.15 0.9298251947120207
1781.2 0.9298484272525012
1784.25 0.9298716026982696
1787.3 0.9298947212798903
1790.35 0.9299177832266408
1793.4 0.9299407887665214
1796.45 0.9299637381262644
1799.5 0.9299866315313423
1802.55 0.9300094692059774
1805.6 0.9300322513731498
1808.65 0.9300549782546069
1811.7 0.9300776500708715
1814.75 0.9301002670412506
1817.8 0.9301228293838437
1820.85 0.9301453373155514
1823.9 0.9301677910520836
1826.95 0.9301901908079678
1830 0.9302125367965576


==> anc/comp2pert/s_NLA_mub4.dat <==
201.3 0.898930438608357
204.35 0.8994255369516654
207.4 0.8999070877899464
210.45 0.9003755386665475
213.5 0.9008313233846423
216.55 0.9012748618308591
219.6 0.9017042425935297
222.65 0.9021223765965656
225.7 0.9025298477232948
228.75 0.9029271618573633
231.8 0.9033147913821864
234.85 0.9036931779561689
237.9 0.9040627350157444
240.95 0.9044238500368132
244 0.90477688658131
247.05 0.9051218984778466
250.1 0.9054593740083771
253.15 0.9057897811295796
256.2 0.9061134230227079
259.25 0.9064305844341878
262.3 0.9067415330733988
265.35 0.9070465208856813
268.4 0.9073457852132697
271.45 0.9076395498554095
274.5 0.9079280260376517
277.55 0.9082114132992097
280.6 0.9084900681437754
283.65 0.9087651945733712
286.7 0.9090356921002041
289.75 0.9093016794749393
292.8 0.9095632715401512
295.85 0.9098205793758475
298.9 0.910073710439915
301.95 0.910322768703532
305 0.9105678547816194
308.05 0.9108090660584212
311.1 0.9110464968083232
314.15 0.9112802383120294
317.2 0.9115103789682248
320.25 0.9117370044008594
323.3 0.9119601975621943
326.35 0.9121806209333372
329.4 0.9123981016502484
332.45 0.9126123384298742
335.5 0.9128233871804072
338.55 0.9130313031244874
341.6 0.9132361407628102
344.65 0.9134379538480694
347.7 0.9136367953505348
350.75 0.9138327174396055
353.8 0.9140257714746598
356.85 0.9142160079889364
359.9 0.9144034766805397
362.95 0.9145882264064013
366 0.9147703051788629
369.05 0.9149497601645724
372.1 0.915126637685423
375.15 0.9153009832212923
378.2 0.9154728414143584
381.25 0.915641837129756
384.3 0.9158061477220399
387.35 0.915968174115749
390.4 0.9161279902507903
393.45 0.9162856668810926
396.5 0.9164412717381973
399.55 0.9165948696851899
402.6 0.9167465228616162
405.65 0.9168962908199789
408.7 0.9170442306543658
411.75 0.9171903971217198
414.8 0.9173348427562275
417.85 0.9174776179772645
420.9 0.9176187711913089
423.95 0.9177583488882001
427 0.9178963957321004
430.05 0.9180329546474845
433.1 0.918168066900466
436.15 0.9183017721757454
439.2 0.9184341086494441
442.25 0.918565113058075
445.3 0.9186948207638791
448.35 0.9188232658167436
451.4 0.9189504810129057
454.45 0.9190770939201147
457.5 0.9192042200660022
460.55 0.919330162644993
463.6 0.9194549336453237
466.65 0.9195785450373019
469.7 0.9197010087640705
472.75 0.9198223367331295
475.8 0.9199425408085614
478.85 0.9200616328039105
481.9 0.9201796244756714
484.95 0.9202965275173429
488 0.9204123535540082
491.05 0.9205271141374041
494.1 0.9206408207414452
497.15 0.9207534847581719
500.2 0.9208651174940903
503.25 0.9209757301702526
506.3 0.9210853339104117
509.35 0.9211939397447658
512.4 0.9213015586080199
515.45 0.9214082013360408
518.5 0.9215138786640389
521.55 0.9216186012249823
524.6 0.9217223795482314
527.65 0.9218252240583747
530.7 0.9219271450742521
533.75 0.9220281528081524
536.8 0.9221282573651728
539.85 0.9222274687427259
542.9 0.9223257968301865
545.95 0.9224232514086655
549 0.922519842150902
552.05 0.9226147886778171
555.1 0.9227087066223221
558.15 0.9228018047057214
561.2 0.9228940961032579
564.25 0.9229855936900606
567.3 0.9230763100498739
570.35 0.9231662574834796
573.4 0.9232554480168254
576.45 0.923343893408871
579.5 0.9234316051591642
582.55 0.923518594515156
585.6 0.923604872479268
588.65 0.9236904498157188
591.7 0.9237753370571216
594.75 0.9238595445108604
597.8 0.9239430822652539
600.85 0.9240259601955151
603.9 0.9241081879695155
606.95 0.9241897750533605
610 0.9242707307167822
613.05 0.9243510640383596
616.1 0.9244307839105699
619.15 0.9245098990446774
622.2 0.9245884179754688
625.25 0.9246663490658368
628.3 0.9247437005112211
631.35 0.9248204803439088
634.4 0.9248966964372026
637.45 0.9249723565094586
640.5 0.9250474681280009
643.55 0.9251220387129154
646.6 0.9251960755407295
649.65 0.9252695857479781
652.7 0.9253425763346645
655.75 0.925415054167616
658.8 0.9254870259837403
661.85 0.9255584983931847
664.9 0.9256294778824026
667.95 0.9256999708171297
671 0.9257699834452735
674.05 0.9258395218997189
677.1 0.9259085922010518
680.15 0.9259772670730376
683.2 0.926045533269292
686.25 0.9261133475568966
689.3 0.9261807152752838
692.35 0.9262476416741037
695.4 0.9263141319151716
698.45 0.9263801910743636
701.5 0.9264458241434627
704.55 0.926511036031956
707.6 0.9265758315687853
710.65 0.9266402155040527
713.7 0.9267041925106809
716.75 0.9267677671860322
719.8 0.9268309440534848
722.85 0.9268937275639704
725.9 0.926956122097471
728.95 0.9270181319644795
732 0.9270797614074228
735.05 0.9271410146020492
738.1 0.9272018956587824
741.15 0.92726240862404
744.2 0.9273225574815209
747.25 0.9273823461534614
750.3 0.927441778501859
753.35 0.9275008583296678
756.4 0.9275595893819646
759.45 0.927617975347086
762.5 0.9276760198577402
765.55 0.9277337264920896
768.6 0.9277910987750797
771.65 0.9278481401809047
774.7 0.9279048541280845
777.75 0.9279612439869345
780.8 0.9280173130782713
783.85 0.9280730646743527
786.9 0.9281285019997956
789.95 0.9281836282324722
793 0.9282384465043864
796.05 0.9282929599025287
799.1 0.9283471714697138
802.15 0.9284010842053969
805.2 0.928454701066473
808.25 0.9285080249680575
811.3 0.92856105878425
814.35 0.92861380534888
817.4 0.9286662674562371
820.45 0.9287184478617843
823.5 0.9287703492828553
826.55 0.9288219743993378
829.6 0.9288733258543403
832.65 0.9289244062548456
835.7 0.928975218172349
838.75 0.9290257641434835
841.8 0.9290760466706316
844.85 0.929126068222523
847.9 0.9291758312348207
850.95 0.9292253381106941
854 0.9292745912213796
857.05 0.9293236999844163
860.1 0.9293726120711313
863.15 0.9294212761930223
866.2 0.9294696944107594
869.25 0.9295178687614196
872.3 0.9295658012588276
875.35 0.9296134938938903
878.4 0.9296609486349257
881.45 0.9297081674279863
884.5 0.9297551521971775
887.55 0.9298019048449686
890.6 0.9298484272525012
893.65 0.9298947212798903
896.7 0.9299407887665214
899.75 0.9299866315313423
902.8 0.9300322513731498
905.85 0.9300776500708715
908.9 0.9301228293838437
911.95 0.9301677910520836
915 0.9302125367965576
918.05 0.9302570683194452
921.1 0.9303013873043978
924.15 0.9303454954167943
927.2 0.9303893943039917
930.25 0.9304330855955716
933.3 0.9304765709035833
936.35 0.930519851822782
939.4 0.9305629299308639
942.45 0.9306058067886972
945.5 0.9306484839405493
948.55 0.9306909629143101
951.6 0.9307332452217122
954.65 0.9307753323585471
957.7 0.9308172258048786
960.75 0.9308589270252512
963.8 0.9309004374688978
966.85 0.9309417585699411
969.9 0.930982891747594
972.95 0.931023838406356
976 0.9310645999362068
979.05 0.9311051777127954
982.1 0.9311455730976294
985.15 0.9311857874382572
988.2 0.9312258220684513
991.25 0.9312656783083856
994.3 0.9313053574648122
997.35 0.9313448608312342
1000.4 0.9313841896880757
1003.45 0.93142334530285
1006.5 0.931462328930325
1009.55 0.9315011418126855
1012.6 0.9315397851796935
1015.65 0.9315782602488458
1018.7 0.9316165682255296
1021.75 0.931654710303175
1024.8 0.931692687663406
1027.85 0.9317305014761884
1030.9 0.9317681528999764
1033.95 0.9318056430818561
1037 0.9318429731576873
1040.05 0.9318801442522429
1043.1 0.9319171574793469
1046.15 0.9319540139420093
1049.2 0.9319907147325596
1052.25 0.9320272609327785
1055.3 0.9320636536140274
1058.35 0.9320998938373753
1061.4 0.9321359826537254
1064.45 0.9321719211039382
1067.5 0.9322077102189539
1070.55 0.9322433510199125
1073.6 0.9322788445182724
1076.65 0.9323141917159266
1079.7 0.9323493936053185
1082.75 0.9323844511695552
1085.8 0.9324193653825181
1088.85 0.9324541372089749
1091.9 0.932488767604686
1094.95 0.9325232575165132
1098 0.9325576078825246
1101.05 0.9325918196320979
1104.1 0.9326258632236781
1107.15 0.9326596979283465
1110.2 0.932693397223597
1113.25 0.932726962065773
1116.3 0.9327603934016231
1119.35 0.9327936921684252
1122.4 0.9328268592941097
1125.45 0.9328598956973785
1128.5 0.9328928022878249
1131.55 0.9329255799660492
1134.6 0.9329582296237737
1137.65 0.9329907521439563
1140.7 0.9330231484009007
1143.75 0.9330554192603668
1146.8 0.933087565579678
1149.85 0.9331195882078275
1152.9 0.9331514879855829
1155.95 0.9331832657455892
1159 0.9332149223124697
1162.05 0.9332464585029263
1165.1 0.9332778751258374
1168.15 0.9333091729823548
1171.2 0.9333403528659994
1174.25 0.9333714155627543
1177.3 0.9334023618511579
1180.35 0.9334331925023951
1183.4 0.9334639082803861
1186.45 0.9334945099418759
1189.5 0.9335249982365206
1192.55 0.9335553739069736
1195.6 0.9335856376889698
1198.65 0.9336157903114093
1201.7 0.9336458324964384
1204.75 0.9336757649595321
1207.8 0.9337055884095721
1210.85 0.9337353035489263
1213.9 0.9337649110735258
1216.95 0.933794411672941
1220 0.9338238060304569
1223.05 0.9338530948231473
1226.1 0.9338822787219473
1229.15 0.9339113583917253
1232.2 0.9339403344913545
1235.25 0.9339692076737818
1238.3 0.9339979785860976
1241.35 0.9340266478696029
1244.4 0.9340552161602609
1247.45 0.9340836840885034
1250.5 0.9341120522777652
1253.55 0.934140321346851
1256.6 0.9341684919091019
1259.65 0.9341965645724576
1262.7 0.934224539939518
1265.75 0.9342524186076037
1268.8 0.9342802011688158
1271.85 0.9343078882100949
1274.9 0.9343354803132794
1277.95 0.9343629780551624
1281 0.9343903820075488
1284.05 0.9344176927373105
1287.1 0.9344449108064419
1290.15 0.934472036772114
1293.2 0.9344990711867278
1296.25 0.934526014597967
1299.3 0.9345528675488506
1302.35 0.9345796305777838
1305.4 0.9346063042186086
1308.45 0.9346328890006543
1311.5 0.9346593854487864
1314.55 0.9346857940834554
1317.6 0.9347121154207451
1320.65 0.9347383499724191
1323.7 0.934764498245969
1326.75 0.9347905607446589
1329.8 0.9348165379675725
1332.85 0.9348424304096565
1335.9 0.9348682385617662
1338.95 0.9348939629107085
1342 0.9349196039392854
1345.05 0.9349451621263365
1348.1 0.9349706379467811
1351.15 0.9349960318716597
1354.2 0.935021344368175
1357.25 0.9350465758997322
1360.3 0.935071726925979
1363.35 0.9350967979028453
1366.4 0.9351217892825816
1369.45 0.9351467015137979
1372.5 0.9351715350415011
1375.55 0.9351962903071329
1378.6 0.9352209677486065
1381.65 0.9352455678003432
1384.7 0.935270090893308
1387.75 0.9352945374550461
1390.8 0.935318907909717
1393.85 0.9353432026781299
1396.9 0.9353674221777774
1399.95 0.9353915668228698
1403 0.9354156370243683
1406.05 0.9354396331900179
1409.1 0.9354635557243798
1412.15 0.9354874050288642
1415.2 0.9355111815017614
1418.25 0.9355348855382734
1421.3 0.935558517530545
1424.35 0.9355820778676942
1427.4 0.9356055669358427
1430.45 0.9356289851181455
1433.5 0.9356523327948206
1436.55 0.935675610343178
1439.6 0.9356988181376484
1442.65 0.9357219565498118
1445.7 0.9357450259484259
1448.75 0.9357680266994528
1451.8 0.9357909591660878
1454.85 0.9358138237087854
1457.9 0.9358366206852865
1460.95 0.9358593504506451
1464 0.9358819649551499
1467.05 0.9359045021818326
1470.1 0.9359269734431868
1473.15 0.935949379100044
1476.2 0.9359717195103969
1479.25 0.9359939950294269
1482.3 0.9360162060095338
1485.35 0.9360383528003633
1488.4 0.936060435748835
1491.45 0.9360824551991699
1494.5 0.9361044114929179
1497.55 0.936126304968984
1500.6 0.9361481359636553
1503.65 0.9361699048106271
1506.7 0.9361916118410285
1509.75 0.9362132573834481
1512.8 0.9362348417639591
1515.85 0.9362563653061449
1518.9 0.9362778283311225
1521.95 0.936299231157568
1525 0.9363205741017397
1528.05 0.9363418574775026
1531.1 0.9363630815963515
1534.15 0.936384246767434
1537.2 0.9364053532975738
1540.25 0.9364264014912929
1543.3 0.9364473916508342
1546.35 0.9364683240761841
1549.4 0.9364891990650931
1552.45 0.9365100169130984
1555.5 0.936530777913545
1558.55 0.9365514823576063
1561.6 0.9365721305343057
1564.65 0.9365927227305364
1567.7 0.9366132592310822
1570.75 0.9366337403186376
1573.8 0.9366541662738275
1576.85 0.9366745373752267
1579.9 0.9366948538993797
1582.95 0.9367151161208195
1586 0.936735324312087
1589.05 0.936755478743749
1592.1 0.9367755796844176
1595.15 0.9367956274007678
1598.2 0.9368156221575563
1601.25 0.9368355642176385
1604.3 0.936855453841987
1607.35 0.9368752912897086
1610.4 0.936895076818062
1613.45 0.9369148106824743
1616.5 0.9369344931365587
1619.55 0.9369541244321304
1622.6 0.9369737048192237
1625.65 0.9369932345461082
1628.7 0.9370127138593045
1631.75 0.9370321430036009
1634.8 0.937051522222069
1637.85 0.9370708517560786
1640.9 0.9370901318453143
1643.95 0.9371093627277899
1647 0.9371285446398638
1650.05 0.937147677816254
1653.1 0.9371667624900527
1656.15 0.9371857988927412
1659.2 0.9372047872542039
1662.25 0.937223727802743
1665.3 0.9372426207650926
1668.35 0.9372614663664323
1671.4 0.9372802648304013
1674.45 0.9372990163791123
1677.5 0.9373177212331647
1680.55 0.9373363796116578
1683.6 0.9373549917322047
1686.65 0.9373735578109448
1689.7 0.9373920780625569
1692.75 0.9374105527002721
1695.8 0.9374289819358864
1698.85 0.9374473659797735
1701.9 0.9374657050408968
1704.95 0.9374839993268216
1708 0.9375022490437279
1711.05 0.937520454396422
1714.1 0.9375386155883478
1717.15 0.9375567328216
1720.2 0.9375748062969343
1723.25 0.9375928362137796
1726.3 0.9376108227702494
1729.35 0.9376287661631528
1732.4 0.9376466665880061
1735.45 0.9376645242390431
1738.5 0.9376823393092267
1741.55 0.9377001119902597
1744.6 0.9377178424725949
1747.65 0.937735530945446
1750.7 0.9377531775967987
1753.75 0.9377707826134197
1756.8 0.9377883461808685
1759.85 0.937805868483506
1762.9 0.9378233497045061
1765.95 0.9378407900258643
1769 0.9378581896284086
1772.05 0.9378755486918083
1775.1 0.9378928673945847
1778.15 0.9379101459141193
1781.2 0.9379273844266647
1784.25 0.9379445831073528
1787.3 0.9379617421302049
1790.35 0.9379788616681399
1793.4 0.9379959418929845
1796.45 0.9380129829754813
1799.5 0.9380299850852981
1802.55 0.9380469483910366
1805.6 0.9380638730602412
1808.65 0.9380807592594073
1811.7 0.9380976071539902
1814.75 0.9381144169084134
1817.8 0.938131188686077
1820.85 0.9381479226493662
1823.9 0.9381646189596587
1826.95 0.9381812777773342
1830 0.9381978992617808


==> anc/comp2pert/s_comp.plt <==
set pointsize 1.8
set label "T [MeV]" at 1700, 0.43
set label "s/s_{ideal}" at 410, 0.95
set key samplen 1.0
set key spacing 2.0
set key at 1600,0.65
set mxtics
set mytics
set tics front
set xr [380:2020]
set yr [0.4:1.0]
Nf=3
psb=8*pi**2/45.+Nf*7*pi**2/60.
plo 'entropy_htl_muB0.dat' u 1:2:4 t "3-loop, HTL" w filledcu lc rgb "#FFBBBB" 
rep 'entropy_htl_muB0.dat' u 1:3 not w l lt 1 lw 3
rep 's_NLA_band' u 1:2:3 t "{/Helvetica=26 perturbative, NLA}" w filledcu lc rgb "#BBBBFF"
rep 'Laine.dat'  u 1:(($3+$2)*197**3*1000/$1**4/4./psb) t "O(g^6) EQCD" w l lt 0 lw 6
rep 'out_high_all' u 1:($8/psb/4.):($9/psb/4.) not w e lt -1 pt 4
rep 's_cont_a4' u 1:($2/psb/4.):($3/psb/4.) not w e lt -1 pt 5
pause -1 'hit ret'
set term post eps enh color solid 24
set out 's_comp.eps'
rep


==> anc/comp2pert/s_cont_a4 <==
400 16.622 0.162184
450 17.093 0.166995
500 17.419 0.175099
550 17.672 0.181102
600 17.887 0.184748


==> anc/comp2pert/ta_htl_muB0.dat <==
200	3.4984	4.2656	1.5106
210	4.3763	3.9086	1.4068
220	4.8397	3.603	1.3162
230	5.0543	3.339	1.2365
240	5.1175	3.109	1.1659
250	5.0877	2.9071	1.1031
260	5.0015	2.7287	1.0468
270	4.8818	2.5701	0.99603
280	4.7433	2.4283	0.95011
290	4.5953	2.3008	0.90838
300	4.4441	2.1857	0.8703
310	4.2934	2.0814	0.83541
320	4.1458	1.9863	0.80335
330	4.0028	1.8995	0.77379
340	3.8652	1.8199	0.74645
350	3.7336	1.7466	0.7211
360	3.6081	1.679	0.69753
370	3.4887	1.6165	0.67557
380	3.3752	1.5585	0.65505
390	3.2676	1.5045	0.63584
400	3.1654	1.4542	0.61782
410	3.0685	1.4073	0.60089
420	2.9766	1.3633	0.58495
430	2.8894	1.3221	0.56992
440	2.8067	1.2834	0.55572
450	2.7281	1.2469	0.54228
460	2.6534	1.2125	0.52956
470	2.5823	1.1801	0.51748
480	2.5147	1.1494	0.50601
490	2.4503	1.1204	0.4951
500	2.389	1.0928	0.48471
510	2.3305	1.0667	0.4748
520	2.2747	1.0418	0.46534
530	2.2213	1.0181	0.45631
540	2.1704	0.99559	0.44767
550	2.1216	0.97408	0.43939
560	2.075	0.95355	0.43147
570	2.0303	0.93392	0.42386
580	1.9874	0.91515	0.41657
590	1.9463	0.89717	0.40955
600	1.9069	0.87995	0.40281
610	1.869	0.86342	0.39633
620	1.8326	0.84756	0.39008
630	1.7976	0.83232	0.38406
640	1.7639	0.81766	0.37826
650	1.7314	0.80356	0.37266
660	1.7002	0.78999	0.36726
670	1.67	0.77691	0.36203
680	1.6409	0.7643	0.35698
690	1.6129	0.75214	0.3521
700	1.5858	0.74039	0.34738
710	1.5596	0.72905	0.3428
720	1.5343	0.71808	0.33837
730	1.5098	0.70748	0.33407
740	1.4862	0.69723	0.3299
750	1.4632	0.6873	0.32586
760	1.441	0.67768	0.32194
770	1.4195	0.66836	0.31813
780	1.3987	0.65933	0.31442
790	1.3785	0.65056	0.31082
800	1.3588	0.64206	0.30733
810	1.3398	0.6338	0.30392
820	1.3213	0.62579	0.30061
830	1.3034	0.618	0.29739
840	1.2859	0.61042	0.29424
850	1.269	0.60306	0.29119
860	1.2525	0.5959	0.2882
870	1.2364	0.58893	0.2853
880	1.2208	0.58214	0.28246
890	1.2056	0.57553	0.2797
900	1.1908	0.56909	0.277
910	1.1764	0.56282	0.27437
920	1.1624	0.55671	0.27179
930	1.1487	0.55074	0.26928
940	1.1353	0.54492	0.26683
950	1.1223	0.53925	0.26443
960	1.1096	0.53371	0.26208
970	1.0972	0.5283	0.25979
980	1.0851	0.52301	0.25755
990	1.0733	0.51785	0.25536
1000	1.0618	0.51281	0.25321
1010	1.0505	0.50788	0.25111
1020	1.0395	0.50306	0.24905
1030	1.0287	0.49835	0.24704
1040	1.0182	0.49374	0.24506
1050	1.0079	0.48923	0.24313
1060	0.99787	0.48481	0.24123
1070	0.98802	0.48049	0.23938
1080	0.97839	0.47626	0.23756
1090	0.96896	0.47212	0.23577
1100	0.95973	0.46806	0.23402
1110	0.9507	0.46408	0.2323
1120	0.94184	0.46019	0.23062
1130	0.93317	0.45637	0.22896
1140	0.92468	0.45262	0.22734
1150	0.91635	0.44895	0.22574
1160	0.90819	0.44535	0.22418
1170	0.90019	0.44182	0.22264
1180	0.89235	0.43835	0.22113
1190	0.88465	0.43495	0.21965
1200	0.8771	0.43161	0.21819
1210	0.8697	0.42834	0.21676
1220	0.86243	0.42512	0.21535
1230	0.8553	0.42196	0.21397
1240	0.8483	0.41886	0.21261
1250	0.84143	0.41581	0.21127
1260	0.83468	0.41281	0.20996
1270	0.82805	0.40987	0.20866
1280	0.82154	0.40698	0.20739
1290	0.81515	0.40413	0.20613
1300	0.80886	0.40134	0.2049
1310	0.80269	0.39859	0.20369
1320	0.79662	0.39589	0.20249
1330	0.79065	0.39323	0.20132
1340	0.78479	0.39061	0.20016
1350	0.77902	0.38804	0.19902
1360	0.77335	0.38551	0.1979
1370	0.76777	0.38302	0.19679
1380	0.76228	0.38057	0.1957
1390	0.75688	0.37815	0.19463
1400	0.75157	0.37578	0.19357
1410	0.74634	0.37344	0.19253
1420	0.7412	0.37113	0.1915
1430	0.73613	0.36886	0.19049
1440	0.73115	0.36663	0.18949
1450	0.72624	0.36443	0.1885
1460	0.72141	0.36226	0.18753
1470	0.71665	0.36012	0.18657
1480	0.71196	0.35801	0.18563
1490	0.70734	0.35594	0.1847
1500	0.70279	0.35389	0.18378
1510	0.69831	0.35187	0.18287
1520	0.69389	0.34989	0.18198
1530	0.68954	0.34792	0.1811
1540	0.68525	0.34599	0.18023
1550	0.68102	0.34408	0.17937
1560	0.67685	0.3422	0.17852
1570	0.67274	0.34035	0.17768
1580	0.66869	0.33852	0.17686
1590	0.6647	0.33671	0.17604
1600	0.66076	0.33493	0.17523
1610	0.65687	0.33318	0.17444
1620	0.65304	0.33144	0.17365
1630	0.64926	0.32973	0.17288
1640	0.64553	0.32804	0.17211
1650	0.64185	0.32637	0.17135
1660	0.63821	0.32472	0.1706
1670	0.63463	0.3231	0.16986
1680	0.63109	0.32149	0.16913
1690	0.6276	0.31991	0.16841
1700	0.62416	0.31834	0.1677
1710	0.62075	0.3168	0.16699
1720	0.6174	0.31527	0.1663
1730	0.61408	0.31376	0.16561
1740	0.61081	0.31227	0.16493
1750	0.60757	0.3108	0.16425
1760	0.60438	0.30934	0.16359
1770	0.60123	0.3079	0.16293
1780	0.59811	0.30648	0.16228
1790	0.59503	0.30508	0.16164
1800	0.59199	0.30369	0.161
1810	0.58899	0.30232	0.16037
1820	0.58602	0.30096	0.15975
1830	0.58309	0.29962	0.15913
1840	0.5802	0.2983	0.15852
1850	0.57733	0.29699	0.15792
1860	0.5745	0.29569	0.15733
1870	0.57171	0.29441	0.15674
1880	0.56894	0.29315	0.15615
1890	0.56621	0.29189	0.15557
1900	0.56351	0.29066	0.155
1910	0.56083	0.28943	0.15444
1920	0.55819	0.28822	0.15388
1930	0.55558	0.28702	0.15332
1940	0.553	0.28583	0.15278
1950	0.55045	0.28466	0.15223
1960	0.54792	0.2835	0.1517
1970	0.54542	0.28235	0.15116
1980	0.54295	0.28121	0.15064
1990	0.54051	0.28009	0.15011
2000	0.53809	0.27897	0.1496

==> anc/comp2pert/tmp <==
#T 0 dS
6.60e+02 -0.00012 1.8611e-01
7.10e+02 -0.00047 1.8334e-01
7.60e+02 -0.0002 1.8513e-01
8.10e+02 -0.00061 1.8886e-01
8.60e+02 0.00013 1.9053e-01
9.10e+02 5e-05 1.8977e-01
9.60e+02 0.00056 1.8813e-01
1.01e+03 0.0003 1.8701e-01
1.06e+03 0.00049 1.8647e-01
1.11e+03 0.00029 1.8594e-01
1.16e+03 -0.00013 1.8526e-01
1.21e+03 -0.00022 1.8459e-01
1.26e+03 0.0002 1.8418e-01
1.31e+03 0.00027 1.8415e-01
1.36e+03 7e-05 1.8439e-01
1.41e+03 0.00036 1.8473e-01
1.46e+03 0.00023 1.8512e-01
1.51e+03 -0.00041 1.8567e-01
1.56e+03 -4e-05 1.8650e-01
1.61e+03 0.00028 1.8768e-01
1.66e+03 -0.00034 1.8919e-01
1.71e+03 0.00023 1.9085e-01
1.76e+03 0.00051 1.9233e-01
1.81e+03 0.00043 1.9322e-01
1.86e+03 -0.0001 1.9315e-01
1.91e+03 5e-05 1.9194e-01
1.96e+03 -0.00039 1.8988e-01


==> anc/comp2pert/tmp1 <==
2.0e+02 3.7949e+00 1.8553e-01
2.5e+02 3.6102e+00 7.0344e-02
3.0e+02 3.0523e+00 5.7478e-02
3.5e+02 2.3604e+00 3.7764e-02
4.0e+02 1.7494e+00 6.0384e-02
4.5e+02 1.4031e+00 4.0208e-02
5.0e+02 1.2654e+00 6.9062e-02
5.5e+02 1.0787e+00 6.7154e-02
6.0e+02 8.5224e-01 7.3061e-02


==> anc/comp2pert/tmp2 <==
0.898930438608357
0.8994255369516654
0.8999070877899464
0.9003755386665475
0.9008313233846423
0.9012748618308591
0.9017042425935297
0.9021223765965656
0.9025298477232948
0.9029271618573633
0.9033147913821864
0.9036931779561689
0.9040627350157444
0.9044238500368132
0.90477688658131
0.9051218984778466
0.9054593740083771
0.9057897811295796
0.9061134230227079
0.9064305844341878
0.9067415330733988
0.9070465208856813
0.9073457852132697
0.9076395498554095
0.9079280260376517
0.9082114132992097
0.9084900681437754
0.9087651945733712
0.9090356921002041
0.9093016794749393
0.9095632715401512
0.9098205793758475
0.910073710439915
0.910322768703532
0.9105678547816194
0.9108090660584212
0.9110464968083232
0.9112802383120294
0.9115103789682248
0.9117370044008594
0.9119601975621943
0.9121806209333372
0.9123981016502484
0.9126123384298742
0.9128233871804072
0.9130313031244874
0.9132361407628102
0.9134379538480694
0.9136367953505348
0.9138327174396055
0.9140257714746598
0.9142160079889364
0.9144034766805397
0.9145882264064013
0.9147703051788629
0.9149497601645724
0.915126637685423
0.9153009832212923
0.9154728414143584
0.915641837129756
0.9158061477220399
0.915968174115749
0.9161279902507903
0.9162856668810926
0.9164412717381973
0.9165948696851899
0.9167465228616162
0.9168962908199789
0.9170442306543658
0.9171903971217198
0.9173348427562275
0.9174776179772645
0.9176187711913089
0.9177583488882001
0.9178963957321004
0.9180329546474845
0.918168066900466
0.9183017721757454
0.9184341086494441
0.918565113058075
0.9186948207638791
0.9188232658167436
0.9189504810129057
0.9190770939201147
0.9192042200660022
0.919330162644993
0.9194549336453237
0.9195785450373019
0.9197010087640705
0.9198223367331295
0.9199425408085614
0.9200616328039105
0.9201796244756714
0.9202965275173429
0.9204123535540082
0.9205271141374041
0.9206408207414452
0.9207534847581719
0.9208651174940903
0.9209757301702526
0.9210853339104117
0.9211939397447658
0.9213015586080199
0.9214082013360408
0.9215138786640389
0.9216186012249823
0.9217223795482314
0.9218252240583747
0.9219271450742521
0.9220281528081524
0.9221282573651728
0.9222274687427259
0.9223257968301865
0.9224232514086655
0.922519842150902
0.9226147886778171
0.9227087066223221
0.9228018047057214
0.9228940961032579
0.9229855936900606
0.9230763100498739
0.9231662574834796
0.9232554480168254
0.923343893408871
0.9234316051591642
0.923518594515156
0.923604872479268
0.9236904498157188
0.9237753370571216
0.9238595445108604
0.9239430822652539
0.9240259601955151
0.9241081879695155
0.9241897750533605
0.9242707307167822
0.9243510640383596
0.9244307839105699
0.9245098990446774
0.9245884179754688
0.9246663490658368
0.9247437005112211
0.9248204803439088
0.9248966964372026
0.9249723565094586
0.9250474681280009
0.9251220387129154
0.9251960755407295
0.9252695857479781
0.9253425763346645
0.925415054167616
0.9254870259837403
0.9255584983931847
0.9256294778824026
0.9256999708171297
0.9257699834452735
0.9258395218997189
0.9259085922010518
0.9259772670730376
0.926045533269292
0.9261133475568966
0.9261807152752838
0.9262476416741037
0.9263141319151716
0.9263801910743636
0.9264458241434627
0.926511036031956
0.9265758315687853
0.9266402155040527
0.9267041925106809
0.9267677671860322
0.9268309440534848
0.9268937275639704
0.926956122097471
0.9270181319644795
0.9270797614074228
0.9271410146020492
0.9272018956587824
0.92726240862404
0.9273225574815209
0.9273823461534614
0.927441778501859
0.9275008583296678
0.9275595893819646
0.927617975347086
0.9276760198577402
0.9277337264920896
0.9277910987750797
0.9278481401809047
0.9279048541280845
0.9279612439869345
0.9280173130782713
0.9280730646743527
0.9281285019997956
0.9281836282324722
0.9282384465043864
0.9282929599025287
0.9283471714697138
0.9284010842053969
0.928454701066473
0.9285080249680575
0.92856105878425
0.92861380534888
0.9286662674562371
0.9287184478617843
0.9287703492828553
0.9288219743993378
0.9288733258543403
0.9289244062548456
0.928975218172349
0.9290257641434835
0.9290760466706316
0.929126068222523
0.9291758312348207
0.9292253381106941
0.9292745912213796
0.9293236999844163
0.9293726120711313
0.9294212761930223
0.9294696944107594
0.9295178687614196
0.9295658012588276
0.9296134938938903
0.9296609486349257
0.9297081674279863
0.9297551521971775
0.9298019048449686
0.9298484272525012
0.9298947212798903
0.9299407887665214
0.9299866315313423
0.9300322513731498
0.9300776500708715
0.9301228293838437
0.9301677910520836
0.9302125367965576
0.9302570683194452
0.9303013873043978
0.9303454954167943
0.9303893943039917
0.9304330855955716
0.9304765709035833
0.930519851822782
0.9305629299308639
0.9306058067886972
0.9306484839405493
0.9306909629143101
0.9307332452217122
0.9307753323585471
0.9308172258048786
0.9308589270252512
0.9309004374688978
0.9309417585699411
0.930982891747594
0.931023838406356
0.9310645999362068
0.9311051777127954
0.9311455730976294
0.9311857874382572
0.9312258220684513
0.9312656783083856
0.9313053574648122
0.9313448608312342
0.9313841896880757
0.93142334530285
0.931462328930325
0.9315011418126855
0.9315397851796935
0.9315782602488458
0.9316165682255296
0.931654710303175
0.931692687663406
0.9317305014761884
0.9317681528999764
0.9318056430818561
0.9318429731576873
0.9318801442522429
0.9319171574793469
0.9319540139420093
0.9319907147325596
0.9320272609327785
0.9320636536140274
0.9320998938373753
0.9321359826537254
0.9321719211039382
0.9322077102189539
0.9322433510199125
0.9322788445182724
0.9323141917159266
0.9323493936053185
0.9323844511695552
0.9324193653825181
0.9324541372089749
0.932488767604686
0.9325232575165132
0.9325576078825246
0.9325918196320979
0.9326258632236781
0.9326596979283465
0.932693397223597
0.932726962065773
0.9327603934016231
0.9327936921684252
0.9328268592941097
0.9328598956973785
0.9328928022878249
0.9329255799660492
0.9329582296237737
0.9329907521439563
0.9330231484009007
0.9330554192603668
0.933087565579678
0.9331195882078275
0.9331514879855829
0.9331832657455892
0.9332149223124697
0.9332464585029263
0.9332778751258374
0.9333091729823548
0.9333403528659994
0.9333714155627543
0.9334023618511579
0.9334331925023951
0.9334639082803861
0.9334945099418759
0.9335249982365206
0.9335553739069736
0.9335856376889698
0.9336157903114093
0.9336458324964384
0.9336757649595321
0.9337055884095721
0.9337353035489263
0.9337649110735258
0.933794411672941
0.9338238060304569
0.9338530948231473
0.9338822787219473
0.9339113583917253
0.9339403344913545
0.9339692076737818
0.9339979785860976
0.9340266478696029
0.9340552161602609
0.9340836840885034
0.9341120522777652
0.934140321346851
0.9341684919091019
0.9341965645724576
0.934224539939518
0.9342524186076037
0.9342802011688158
0.9343078882100949
0.9343354803132794
0.9343629780551624
0.9343903820075488
0.9344176927373105
0.9344449108064419
0.934472036772114
0.9344990711867278
0.934526014597967
0.9345528675488506
0.9345796305777838
0.9346063042186086
0.9346328890006543
0.9346593854487864
0.9346857940834554
0.9347121154207451
0.9347383499724191
0.934764498245969
0.9347905607446589
0.9348165379675725
0.9348424304096565
0.9348682385617662
0.9348939629107085
0.9349196039392854
0.9349451621263365
0.9349706379467811
0.9349960318716597
0.935021344368175
0.9350465758997322
0.935071726925979
0.9350967979028453
0.9351217892825816
0.9351467015137979
0.9351715350415011
0.9351962903071329
0.9352209677486065
0.9352455678003432
0.935270090893308
0.9352945374550461
0.935318907909717
0.9353432026781299
0.9353674221777774
0.9353915668228698
0.9354156370243683
0.9354396331900179
0.9354635557243798
0.9354874050288642
0.9355111815017614
0.9355348855382734
0.935558517530545
0.9355820778676942
0.9356055669358427
0.9356289851181455
0.9356523327948206
0.935675610343178
0.9356988181376484
0.9357219565498118
0.9357450259484259
0.9357680266994528
0.9357909591660878
0.9358138237087854
0.9358366206852865
0.9358593504506451
0.9358819649551499
0.9359045021818326
0.9359269734431868
0.935949379100044
0.9359717195103969
0.9359939950294269
0.9360162060095338
0.9360383528003633
0.936060435748835
0.9360824551991699
0.9361044114929179
0.936126304968984
0.9361481359636553
0.9361699048106271
0.9361916118410285
0.9362132573834481
0.9362348417639591
0.9362563653061449
0.9362778283311225
0.936299231157568
0.9363205741017397
0.9363418574775026
0.9363630815963515
0.936384246767434
0.9364053532975738
0.9364264014912929
0.9364473916508342
0.9364683240761841
0.9364891990650931
0.9365100169130984
0.936530777913545
0.9365514823576063
0.9365721305343057
0.9365927227305364
0.9366132592310822
0.9366337403186376
0.9366541662738275
0.9366745373752267
0.9366948538993797
0.9367151161208195
0.936735324312087
0.936755478743749
0.9367755796844176
0.9367956274007678
0.9368156221575563
0.9368355642176385
0.936855453841987
0.9368752912897086
0.936895076818062
0.9369148106824743
0.9369344931365587
0.9369541244321304
0.9369737048192237
0.9369932345461082
0.9370127138593045
0.9370321430036009
0.937051522222069
0.9370708517560786
0.9370901318453143
0.9371093627277899
0.9371285446398638
0.937147677816254
0.9371667624900527
0.9371857988927412
0.9372047872542039
0.937223727802743
0.9372426207650926
0.9372614663664323
0.9372802648304013
0.9372990163791123
0.9373177212331647
0.9373363796116578
0.9373549917322047
0.9373735578109448
0.9373920780625569
0.9374105527002721
0.9374289819358864
0.9374473659797735
0.9374657050408968
0.9374839993268216
0.9375022490437279
0.937520454396422
0.9375386155883478
0.9375567328216
0.9375748062969343
0.9375928362137796
0.9376108227702494
0.9376287661631528
0.9376466665880061
0.9376645242390431
0.9376823393092267
0.9377001119902597
0.9377178424725949
0.937735530945446
0.9377531775967987
0.9377707826134197
0.9377883461808685
0.937805868483506
0.9378233497045061
0.9378407900258643
0.9378581896284086
0.9378755486918083
0.9378928673945847
0.9379101459141193
0.9379273844266647
0.9379445831073528
0.9379617421302049
0.9379788616681399
0.9379959418929845
0.9380129829754813
0.9380299850852981
0.9380469483910366
0.9380638730602412
0.9380807592594073
0.9380976071539902
0.9381144169084134
0.938131188686077
0.9381479226493662
0.9381646189596587
0.9381812777773342
0.9381978992617808


==> anc/e-3p_HRG_85 <==
30 0.7134E-11	0.2832E-01	0.8904E-08	0.1395E-10	0.7677E-13
35 0.5926E-09	0.5855E-01	0.2978E-06	0.1442E-08	0.1625E-10
40 0.1544E-07	0.9164E-01	0.3943E-05	0.4148E-07	0.8367E-09
45 0.1897E-06	0.1220E+00	0.2832E-04	0.5234E-06	0.1715E-07
50 0.1397E-05	0.1476E+00	0.1332E-03	0.3781E-05	0.1866E-06
55 0.7162E-05	0.1685E+00	0.4620E-03	0.1843E-04	0.1291E-05
60 0.2817E-04	0.1860E+00	0.1279E-02	0.6745E-04	0.6392E-05
65 0.9065E-04	0.2010E+00	0.2980E-02	0.1993E-03	0.2454E-04
70 0.2495E-03	0.2147E+00	0.6075E-02	0.4997E-03	0.7735E-04
75 0.6057E-03	0.2277E+00	0.1114E-01	0.1103E-02	0.2087E-03
80 0.1327E-02	0.2403E+00	0.1877E-01	0.2200E-02	0.4972E-03
85 0.2667E-02	0.2528E+00	0.2950E-01	0.4046E-02	0.1071E-02
90 0.4986E-02	0.2651E+00	0.4377E-01	0.6966E-02	0.2123E-02
95 0.8757E-02	0.2773E+00	0.6190E-01	0.1136E-01	0.3930E-02
100 0.1457E-01	0.2893E+00	0.8408E-01	0.1773E-01	0.6872E-02
105 0.2314E-01	0.3009E+00	0.1104E+00	0.2666E-01	0.1145E-01
110 0.3527E-01	0.3121E+00	0.1407E+00	0.3887E-01	0.1831E-01
115 0.5184E-01	0.3228E+00	0.1748E+00	0.5521E-01	0.2828E-01
120 0.7380E-01	0.3329E+00	0.2124E+00	0.7669E-01	0.4237E-01
125 0.1021E+00	0.3424E+00	0.2533E+00	0.1045E+00	0.6181E-01
130 0.1378E+00	0.3512E+00	0.2969E+00	0.1402E+00	0.8808E-01
135 0.1817E+00	0.3593E+00	0.3430E+00	0.1852E+00	0.1229E+00
140 0.2348E+00	0.3668E+00	0.3910E+00	0.2417E+00	0.1683E+00
145 0.2979E+00	0.3736E+00	0.4406E+00	0.3117E+00	0.2264E+00
150 0.3718E+00	0.3797E+00	0.4912E+00	0.3977E+00	0.3000E+00
155 0.4570E+00	0.3851E+00	0.5426E+00	0.5025E+00	0.3916E+00
160 0.5541E+00	0.3899E+00	0.5944E+00	0.6290E+00	0.5043E+00
165 0.6636E+00	0.3941E+00	0.6462E+00	0.7806E+00	0.6413E+00
170 0.7857E+00	0.3978E+00	0.6977E+00	0.9606E+00	0.8060E+00
175 0.9205E+00	0.4008E+00	0.7486E+00	0.1173E+01	0.1002E+01
180 0.1068E+01	0.4034E+00	0.7988E+00	0.1421E+01	0.1232E+01
185 0.1229E+01	0.4054E+00	0.8479E+00	0.1709E+01	0.1501E+01
190 0.1402E+01	0.4070E+00	0.8959E+00	0.2041E+01	0.1812E+01
195 0.1588E+01	0.4082E+00	0.9425E+00	0.2421E+01	0.2167E+01
200 0.1785E+01	0.4090E+00	0.9877E+00	0.2852E+01	0.2572E+01
205 0.1995E+01	0.4094E+00	0.1031E+01	0.3340E+01	0.3028E+01
210 0.2215E+01	0.4094E+00	0.1073E+01	0.3887E+01	0.3539E+01
215 0.2447E+01	0.4092E+00	0.1114E+01	0.4497E+01	0.4108E+01
220 0.2688E+01	0.4086E+00	0.1152E+01	0.5174E+01	0.4737E+01
225 0.2939E+01	0.4078E+00	0.1189E+01	0.5922E+01	0.5428E+01


==> anc/e-3p_Nt10.dat <==
239.021 4.56672 0.275932 3.87655 0.275783 0.690169 0.00907962
568.448 0.98647 0.0958 0.934014 0.0957938 0.0524559 0.00109039
674.536 0.688999 0.0876166 0.65984 0.0876139 0.0291593 0.000685506
799.389 0.505591 0.0821858 0.488429 0.0821811 0.0171615 0.000877792


==> anc/e-3p_Nt12.dat <==
199.184 4.73291 0.601164 3.93798 0.600912 0.794926 0.0173968
473.706 1.16059 0.167598 1.0679 0.167585 0.0926902 0.00205957
562.113 0.947882 0.154506 0.897107 0.154498 0.050775 0.00159092
666.157 0.567004 0.156839 0.53746 0.156828 0.0295438 0.00187984


==> anc/e-3p_Nt4.dat <==
597.553 0.740764 0.0178709 0.692537 0.017864 0.0482275 0.000497909
1221.74 0.220715 0.0129284 0.215089 0.0129281 0.00562642 8.65822e-05
1421.12 0.175008 0.0116462 0.17136 0.0116461 0.00364777 4.39127e-05
1686.34 0.129278 0.0148396 0.127048 0.0148396 0.00222997 3.05464e-05
1998.47 0.120615 0.011272 0.119208 0.011272 0.00140749 2.77123e-05


==> anc/e-3p_Nt6.dat <==
398.369 1.73611 0.0572764 1.56887 0.0572479 0.167237 0.00180541
814.492 0.438767 0.0392225 0.421014 0.039221 0.0177532 0.000341717
947.413 0.292033 0.0211302 0.280868 0.0211295 0.0111645 0.000168773
1124.23 0.180038 0.019622 0.173506 0.0196216 0.0065324 0.000125201
1332.31 0.156268 0.0205784 0.152287 0.0205778 0.00398085 0.000152492


==> anc/e-3p_Nt8.dat <==
298.777 3.1979 0.140518 2.80114 0.140435 0.396762 0.00484166
610.869 0.947169 0.102677 0.904468 0.102673 0.042701 0.000938912
710.559 0.627531 0.044694 0.601095 0.0446915 0.0264358 0.000475872
843.17 0.505868 0.0538957 0.490865 0.0538946 0.0150027 0.000339118
999.236 0.29723 0.0432567 0.288228 0.0432551 0.00900245 0.000373864


==> anc/e-3p_high.plt <==
set size 0.9,1.0
set pointsize 1.7
set xr [350:2040]
set yr [0:2.3]
set xlabel "T [MeV]"
set label "{({/Symbol e}-3p)/T^4" at 355, 2.1
set key samplen 0.5
set key spacing 2.0
set mxtics
set mytics
plo 'e-3p_Nt4.dat' u 1:2:3 t "N_{/Symbol t}=4" w e lt 5 pt 13
rep '0.05ms/e-3p_Nt4.dat' u ($1*1000):2:3 not w e  lt 5 pt 12
rep 'e-3p_Nt6.dat' u 1:2:3 t "N_{/Symbol t}=6" w e lt 4 pt 11
rep '0.05ms/e-3p_Nt6.dat' u ($1*1000):2:3 not w e lt 4 pt 10
rep 'e-3p_Nt8.dat' u 1:2:3 t "N_{/Symbol t}=8" w e lt 1 pt 5
rep '0.05ms/e-3p_Nt8.dat' u ($1*1000):2:3 not w e lt 1 pt 4
rep 'e-3p_Nt10.dat' u 1:2:3 t "N_{/Symbol t}=10" w e lt 3 pt 7
rep '0.05ms/e-3p_Nt10.dat' u ($1*1000):2:3 not w e lt 3 pt 6
rep 'e-3p_Nt12.dat' u 1:2:3 t "N_{/Symbol t}=12" w e lt 2 pt 9
rep '0.05ms/e-3p_Nt12.dat' u ($1*1000):2:3 not w e lt 2 pt 8
rep 'p4/e-3p_nt6_thermo.out_high' u 5:6:7 t 'p4, N_{/Symbol t}=6' w e lt 7 pt 3
pause -1
set term post eps enh color 24
set out 'e-3p_high.eps'
rep


==> anc/e-3p_hisq_1012_low.plt <==
set pointsize 1.8
set size 0.9,1
set label "T [MeV]" at 175, 0.43
set label "({/Symbol e}-3p)/T^4" at 122, 4.4
#set label "r_1 scale" at 165, 5.5
set mxtics
set xr [120:190]
set yr [0.2:4.8]
set key at 140, 3.5
set key samplen 0.5
set key spacing 1.2
plo 'out_low12' u 1:($2+$3):($2-$3) not w filledcu lc rgb "#BBFFBB"
rep 'out_low10' u 1:($2+$3):($2-$3) not w filledcu lc rgb "#BBBBFF"
rep '0.05ms/e-3p_Nt10.dat' u ($1*1000):2:3 t "N_{/Symbol t}=10" w e lt 3 pt 5
rep '0.05ms/e-3p_Nt12.dat' u ($1*1000):2:3 t "N_{/Symbol t}=12" w e lt 2 pt 7
rep 'OUT_2.5.DAT161Q' u ($1*1000):2 not w l lt 0 lw 5
rep 'e-3p_HRG_85' u 1:($2+$3+$4+$5+$6) not w l lt -1
pause -1 'hit ret'
set term post eps enh color solid 24
set out 'e-3p_hisq_1012_low.eps'
rep


==> anc/fit.log <==


*******************************************************************************
Sat Apr 29 15:04:30 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
        x range restricted to [7.30000 : 8.50000]
        #datapoints = 6
function used for fitting: f(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 15870.1           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 42.9273

initial set of free parameter values

c               = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 1.3588
rel. change during last iteration : -1.83022e-13

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.521306
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.27176

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

c               = 2.19801          +/- 0.004958     (0.2256%)


correlation matrix of the fit parameters:

               c      
c               1.000 


*******************************************************************************
Sat Apr 29 15:07:03 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
        x range restricted to [7.30000 : 7.90000]
        #datapoints = 3
function used for fitting: fl(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 7339.28           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 40.8867

initial set of free parameter values

cl              = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 0.0569255
rel. change during last iteration : -9.8814e-11

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.168709
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0284627

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

cl              = 2.20971          +/- 0.002382     (0.1078%)


correlation matrix of the fit parameters:

               cl     
cl              1.000 


*******************************************************************************
Sat Apr 29 15:07:03 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
        x range restricted to [7.30000 : 8.50000]
        #datapoints = 6
function used for fitting: f(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 15870.1           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 42.9273

initial set of free parameter values

c               = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 1.3588
rel. change during last iteration : -1.83022e-13

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.521306
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.27176

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

c               = 2.19801          +/- 0.004958     (0.2256%)


correlation matrix of the fit parameters:

               c      
c               1.000 


*******************************************************************************
Sat Apr 29 15:07:03 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
        x range restricted to [7.90000 : 8.50000]
        #datapoints = 3
function used for fitting: fh(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 8530.79           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 44.8752

initial set of free parameter values

ch              = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 0.0454983
rel. change during last iteration : -1.43704e-10

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.150828
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0227491

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

ch              = 2.1883           +/- 0.001941     (0.08868%)


correlation matrix of the fit parameters:

               ch     
ch              1.000 


*******************************************************************************
Sat Apr 29 15:07:39 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
        x range restricted to [7.30000 : 7.90000]
        #datapoints = 3
function used for fitting: fl(x)
fitted parameters initialized with current variable values



*******************************************************************************
Sat Apr 29 15:07:53 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
        x range restricted to [7.30000 : 7.90000]
        #datapoints = 3
function used for fitting: fl(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 7339.28           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 40.8867

initial set of free parameter values

cl              = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 0.0569255
rel. change during last iteration : -9.8814e-11

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.168709
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0284627

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

cl              = 2.20971          +/- 0.002382     (0.1078%)


correlation matrix of the fit parameters:

               cl     
cl              1.000 


*******************************************************************************
Sat Apr 29 15:08:00 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
        x range restricted to [7.30000 : 8.50000]
        #datapoints = 6
function used for fitting: f(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 15870.1           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 42.9273

initial set of free parameter values

c               = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 1.3588
rel. change during last iteration : -1.83022e-13

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.521306
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.27176

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

c               = 2.19801          +/- 0.004958     (0.2256%)


correlation matrix of the fit parameters:

               c      
c               1.000 


*******************************************************************************
Sat Apr 29 15:08:02 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
        x range restricted to [7.90000 : 8.50000]
        #datapoints = 3
function used for fitting: fh(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 8530.79           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 44.8752

initial set of free parameter values

ch              = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 0.0454983
rel. change during last iteration : -1.43704e-10

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.150828
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0227491

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

ch              = 2.1883           +/- 0.001941     (0.08868%)


correlation matrix of the fit parameters:

               ch     
ch              1.000 


*******************************************************************************
Sat Apr 29 18:15:06 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
        x range restricted to [7.30000 : 7.90000]
        #datapoints = 3
function used for fitting: fl(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 7339.28           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 40.8867

initial set of free parameter values

cl              = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 0.0569255
rel. change during last iteration : -9.8814e-11

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.168709
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0284627

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

cl              = 2.20971          +/- 0.002382     (0.1078%)


correlation matrix of the fit parameters:

               cl     
cl              1.000 


*******************************************************************************
Sat Apr 29 18:20:15 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
        x range restricted to [7.30000 : 8.50000]
        #datapoints = 6
function used for fitting: f(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 15870.1           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 42.9273

initial set of free parameter values

c               = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 1.3588
rel. change during last iteration : -1.83022e-13

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.521306
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.27176

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

c               = 2.19801          +/- 0.004958     (0.2256%)


correlation matrix of the fit parameters:

               c      
c               1.000 


*******************************************************************************
Sat Apr 29 18:27:41 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
        x range restricted to [7.90000 : 8.50000]
        #datapoints = 3
function used for fitting: fh(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 8530.79           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 44.8752

initial set of free parameter values

ch              = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 0.0454983
rel. change during last iteration : -1.43704e-10

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.150828
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0227491

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

ch              = 2.1883           +/- 0.001941     (0.08868%)


correlation matrix of the fit parameters:

               ch     
ch              1.000 


*******************************************************************************
Mon May  1 16:42:32 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
	y range restricted to [7.30000 : 7.90000]
        #datapoints = 3
function used for fitting: fl(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 7339.28           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 40.8867

initial set of free parameter values

cl              = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 0.0569255
rel. change during last iteration : -9.8814e-11

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.168709
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0284627

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

cl              = 2.20971          +/- 0.002382     (0.1078%)


correlation matrix of the fit parameters:

               cl     
cl              1.000 


*******************************************************************************
Mon May  1 16:42:34 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
	y range restricted to [7.30000 : 8.50000]
        #datapoints = 6
function used for fitting: f(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 15870.1           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 42.9273

initial set of free parameter values

c               = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 1.3588
rel. change during last iteration : -1.83022e-13

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.521306
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.27176

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

c               = 2.19801          +/- 0.004958     (0.2256%)


correlation matrix of the fit parameters:

               c      
c               1.000 


*******************************************************************************
Mon May  1 16:42:37 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
	y range restricted to [7.90000 : 8.50000]
        #datapoints = 3
function used for fitting: fh(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 8530.79           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 44.8752

initial set of free parameter values

ch              = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 0.0454983
rel. change during last iteration : -1.43704e-10

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.150828
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0227491

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

ch              = 2.1883           +/- 0.001941     (0.08868%)


correlation matrix of the fit parameters:

               ch     
ch              1.000 


*******************************************************************************
Mon May  1 16:44:46 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
	y range restricted to [7.30000 : 7.90000]
        #datapoints = 3
function used for fitting: fl(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 7339.28           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 40.8867

initial set of free parameter values

cl              = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 0.0569255
rel. change during last iteration : -9.8814e-11

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.168709
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0284627

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

cl              = 2.20971          +/- 0.002382     (0.1078%)


correlation matrix of the fit parameters:

               cl     
cl              1.000 


*******************************************************************************
Mon May  1 16:44:51 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
	y range restricted to [7.30000 : 8.50000]
        #datapoints = 6
function used for fitting: f(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 15870.1           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 42.9273

initial set of free parameter values

c               = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 1.3588
rel. change during last iteration : -1.83022e-13

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.521306
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.27176

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

c               = 2.19801          +/- 0.004958     (0.2256%)


correlation matrix of the fit parameters:

               c      
c               1.000 


*******************************************************************************
Mon May  1 16:44:52 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
	y range restricted to [7.90000 : 8.50000]
        #datapoints = 3
function used for fitting: fh(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 8530.79           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 44.8752

initial set of free parameter values

ch              = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 0.0454983
rel. change during last iteration : -1.43704e-10

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.150828
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0227491

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

ch              = 2.1883           +/- 0.001941     (0.08868%)


correlation matrix of the fit parameters:

               ch     
ch              1.000 


*******************************************************************************
Mon May  1 16:45:51 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
	y range restricted to [7.30000 : 7.90000]
        #datapoints = 3
function used for fitting: fl(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 7339.28           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 40.8867

initial set of free parameter values

cl              = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 0.0569255
rel. change during last iteration : -9.8814e-11

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.168709
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0284627

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

cl              = 2.20971          +/- 0.002382     (0.1078%)


correlation matrix of the fit parameters:

               cl     
cl              1.000 


*******************************************************************************
Mon May  1 16:45:52 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
	y range restricted to [7.30000 : 8.50000]
        #datapoints = 6
function used for fitting: f(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 15870.1           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 42.9273

initial set of free parameter values

c               = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 1.3588
rel. change during last iteration : -1.83022e-13

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.521306
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.27176

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

c               = 2.19801          +/- 0.004958     (0.2256%)


correlation matrix of the fit parameters:

               c      
c               1.000 


*******************************************************************************
Mon May  1 16:45:52 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
	y range restricted to [7.90000 : 8.50000]
        #datapoints = 3
function used for fitting: fh(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 8530.79           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 44.8752

initial set of free parameter values

ch              = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 0.0454983
rel. change during last iteration : -1.43704e-10

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.150828
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0227491

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

ch              = 2.1883           +/- 0.001941     (0.08868%)


correlation matrix of the fit parameters:

               ch     
ch              1.000 


*******************************************************************************
Mon May  1 16:48:44 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
	y range restricted to [7.30000 : 7.90000]
        #datapoints = 3
function used for fitting: fl(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 7339.28           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 40.8867

initial set of free parameter values

cl              = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 0.0569255
rel. change during last iteration : -9.8814e-11

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.168709
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0284627

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

cl              = 2.20971          +/- 0.002382     (0.1078%)


correlation matrix of the fit parameters:

               cl     
cl              1.000 


*******************************************************************************
Mon May  1 16:48:47 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
	y range restricted to [7.30000 : 8.50000]
        #datapoints = 6
function used for fitting: f(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 15870.1           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 42.9273

initial set of free parameter values

c               = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 1.3588
rel. change during last iteration : -1.83022e-13

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.521306
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.27176

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

c               = 2.19801          +/- 0.004958     (0.2256%)


correlation matrix of the fit parameters:

               c      
c               1.000 


*******************************************************************************
Mon May  1 16:48:47 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
	y range restricted to [7.90000 : 8.50000]
        #datapoints = 3
function used for fitting: fh(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 8530.79           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 44.8752

initial set of free parameter values

ch              = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 0.0454983
rel. change during last iteration : -1.43704e-10

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.150828
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0227491

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

ch              = 2.1883           +/- 0.001941     (0.08868%)


correlation matrix of the fit parameters:

               ch     
ch              1.000 


*******************************************************************************
Mon May  1 16:48:59 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
	y range restricted to [7.30000 : 7.90000]
        #datapoints = 3
function used for fitting: fl(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 7339.28           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 40.8867

initial set of free parameter values

cl              = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 0.0569255
rel. change during last iteration : -9.8814e-11

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.168709
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0284627

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

cl              = 2.20971          +/- 0.002382     (0.1078%)


correlation matrix of the fit parameters:

               cl     
cl              1.000 


*******************************************************************************
Mon May  1 16:49:00 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
	y range restricted to [7.30000 : 8.50000]
        #datapoints = 6
function used for fitting: f(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 15870.1           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 42.9273

initial set of free parameter values

c               = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 1.3588
rel. change during last iteration : -1.83022e-13

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.521306
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.27176

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

c               = 2.19801          +/- 0.004958     (0.2256%)


correlation matrix of the fit parameters:

               c      
c               1.000 


*******************************************************************************
Mon May  1 16:49:01 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
	y range restricted to [7.90000 : 8.50000]
        #datapoints = 3
function used for fitting: fh(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 8530.79           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 44.8752

initial set of free parameter values

ch              = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 0.0454983
rel. change during last iteration : -1.43704e-10

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.150828
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0227491

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

ch              = 2.1883           +/- 0.001941     (0.08868%)


correlation matrix of the fit parameters:

               ch     
ch              1.000 


*******************************************************************************
Mon May  1 16:49:09 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
	y range restricted to [7.30000 : 7.90000]
        #datapoints = 3
function used for fitting: fl(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 7339.28           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 40.8867

initial set of free parameter values

cl              = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 0.0569255
rel. change during last iteration : -9.8814e-11

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.168709
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0284627

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

cl              = 2.20971          +/- 0.002382     (0.1078%)


correlation matrix of the fit parameters:

               cl     
cl              1.000 


*******************************************************************************
Mon May  1 16:49:10 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
	y range restricted to [7.30000 : 8.50000]
        #datapoints = 6
function used for fitting: f(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 15870.1           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 42.9273

initial set of free parameter values

c               = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 1.3588
rel. change during last iteration : -1.83022e-13

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.521306
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.27176

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

c               = 2.19801          +/- 0.004958     (0.2256%)


correlation matrix of the fit parameters:

               c      
c               1.000 


*******************************************************************************
Mon May  1 16:49:10 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
	y range restricted to [7.90000 : 8.50000]
        #datapoints = 3
function used for fitting: fh(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 8530.79           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 44.8752

initial set of free parameter values

ch              = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 0.0454983
rel. change during last iteration : -1.43704e-10

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.150828
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0227491

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

ch              = 2.1883           +/- 0.001941     (0.08868%)


correlation matrix of the fit parameters:

               ch     
ch              1.000 


*******************************************************************************
Mon May  1 16:49:20 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
	y range restricted to [7.30000 : 7.90000]
        #datapoints = 3
function used for fitting: fl(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 7339.28           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 40.8867

initial set of free parameter values

cl              = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 0.0569255
rel. change during last iteration : -9.8814e-11

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.168709
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0284627

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

cl              = 2.20971          +/- 0.002382     (0.1078%)


correlation matrix of the fit parameters:

               cl     
cl              1.000 


*******************************************************************************
Mon May  1 16:49:21 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
	y range restricted to [7.30000 : 8.50000]
        #datapoints = 6
function used for fitting: f(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 15870.1           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 42.9273

initial set of free parameter values

c               = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 1.3588
rel. change during last iteration : -1.83022e-13

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.521306
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.27176

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

c               = 2.19801          +/- 0.004958     (0.2256%)


correlation matrix of the fit parameters:

               c      
c               1.000 


*******************************************************************************
Mon May  1 16:49:22 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
	y range restricted to [7.90000 : 8.50000]
        #datapoints = 3
function used for fitting: fh(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 8530.79           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 44.8752

initial set of free parameter values

ch              = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 0.0454983
rel. change during last iteration : -1.43704e-10

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.150828
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0227491

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

ch              = 2.1883           +/- 0.001941     (0.08868%)


correlation matrix of the fit parameters:

               ch     
ch              1.000 


*******************************************************************************
Mon May  1 16:50:50 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
	y range restricted to [7.30000 : 7.90000]
        #datapoints = 3
function used for fitting: fl(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 7339.28           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 40.8867

initial set of free parameter values

cl              = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 0.0569255
rel. change during last iteration : -9.8814e-11

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.168709
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0284627

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

cl              = 2.20971          +/- 0.002382     (0.1078%)


correlation matrix of the fit parameters:

               cl     
cl              1.000 


*******************************************************************************
Mon May  1 16:50:51 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
	y range restricted to [7.30000 : 8.50000]
        #datapoints = 6
function used for fitting: f(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 15870.1           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 42.9273

initial set of free parameter values

c               = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 1.3588
rel. change during last iteration : -1.83022e-13

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.521306
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.27176

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

c               = 2.19801          +/- 0.004958     (0.2256%)


correlation matrix of the fit parameters:

               c      
c               1.000 


*******************************************************************************
Mon May  1 16:50:52 2017


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
	y range restricted to [7.90000 : 8.50000]
        #datapoints = 3
function used for fitting: fh(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 8530.79           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 44.8752

initial set of free parameter values

ch              = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 0.0454983
rel. change during last iteration : -1.43704e-10

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.150828
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0227491

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

ch              = 2.1883           +/- 0.001941     (0.08868%)


correlation matrix of the fit parameters:

               ch     
ch              1.000 


*******************************************************************************
Mon May  1 21:45:14 2017


FIT:    data read from 'r1_smooth_012.dat' u 1:(1/$2):($3/$2**2)
        format = x:z:s
        #datapoints = 27
function used for fitting: bet(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 545668            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 1.73854

initial set of free parameter values

c0              = 1
c2              = 1
d2              = 1

After 10 iterations the fit converged.
final sum of squares of residuals : 6.10196
rel. change during last iteration : -1.31571e-07

degrees of freedom    (FIT_NDF)                        : 24
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.50423
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.254248

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

c0              = 43.1192          +/- 0.08836      (0.2049%)
c2              = 346402           +/- 1.594e+04    (4.602%)
d2              = 5572.76          +/- 297.1        (5.332%)


correlation matrix of the fit parameters:

               c0     c2     d2     
c0              1.000 
c2             -0.761  1.000 
d2             -0.738  0.999  1.000 


*******************************************************************************
Mon May  1 21:45:38 2017


FIT:    data read from 'r1_smooth_012.dat' u 1:(1/$2):($3/$2**2)
        format = x:z:s
        #datapoints = 27
function used for fitting: bet(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 545668            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 1.73854

initial set of free parameter values

c0              = 1
c2              = 1
d2              = 1

After 10 iterations the fit converged.
final sum of squares of residuals : 6.10196
rel. change during last iteration : -1.31571e-07

degrees of freedom    (FIT_NDF)                        : 24
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.50423
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.254248

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

c0              = 43.1192          +/- 0.08836      (0.2049%)
c2              = 346402           +/- 1.594e+04    (4.602%)
d2              = 5572.76          +/- 297.1        (5.332%)


correlation matrix of the fit parameters:

               c0     c2     d2     
c0              1.000 
c2             -0.761  1.000 
d2             -0.738  0.999  1.000 


*******************************************************************************
Mon May  1 21:46:35 2017


FIT:    data read from 'r1_smooth_012.dat' u 1:(1/$2):($3/$2**2)
        format = x:z:s
        #datapoints = 27
function used for fitting: bet(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 545668            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 1.73854

initial set of free parameter values

c0              = 1
c2              = 1
d2              = 1

After 10 iterations the fit converged.
final sum of squares of residuals : 6.10196
rel. change during last iteration : -1.31571e-07

degrees of freedom    (FIT_NDF)                        : 24
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.50423
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.254248

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

c0              = 43.1192          +/- 0.08836      (0.2049%)
c2              = 346402           +/- 1.594e+04    (4.602%)
d2              = 5572.76          +/- 297.1        (5.332%)


correlation matrix of the fit parameters:

               c0     c2     d2     
c0              1.000 
c2             -0.761  1.000 
d2             -0.738  0.999  1.000 


*******************************************************************************
Mon May  1 21:50:55 2017


FIT:    data read from 'r1_smooth_012.dat' u 1:(1/$2):($3/$2**2)
        format = x:z:s
        #datapoints = 27
function used for fitting: bet(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 545668            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 1.73854

initial set of free parameter values

c0              = 1
c2              = 1
d2              = 1

After 10 iterations the fit converged.
final sum of squares of residuals : 6.10196
rel. change during last iteration : -1.31571e-07

degrees of freedom    (FIT_NDF)                        : 24
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.50423
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.254248

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

c0              = 43.1192          +/- 0.08836      (0.2049%)
c2              = 346402           +/- 1.594e+04    (4.602%)
d2              = 5572.76          +/- 297.1        (5.332%)


correlation matrix of the fit parameters:

               c0     c2     d2     
c0              1.000 
c2             -0.761  1.000 
d2             -0.738  0.999  1.000 


*******************************************************************************
Mon May  1 22:23:45 2017


FIT:    data read from 'r1_smooth_012.dat' u 1:(1/$2):($3/$2**2)
        format = x:z:s
        #datapoints = 27
function used for fitting: bet(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 545668            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 1.73854

initial set of free parameter values

c0              = 1
c2              = 1
d2              = 1

After 10 iterations the fit converged.
final sum of squares of residuals : 6.10196
rel. change during last iteration : -1.31571e-07

degrees of freedom    (FIT_NDF)                        : 24
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.50423
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.254248

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

c0              = 43.1192          +/- 0.08836      (0.2049%)
c2              = 346402           +/- 1.594e+04    (4.602%)
d2              = 5572.76          +/- 297.1        (5.332%)


correlation matrix of the fit parameters:

               c0     c2     d2     
c0              1.000 
c2             -0.761  1.000 
d2             -0.738  0.999  1.000 


*******************************************************************************
Mon May  1 22:24:10 2017


FIT:    data read from 'r1_smooth_012.dat' u 1:(1/$2):($3/$2**2)
        format = x:z:s
        #datapoints = 27
function used for fitting: bet(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 545668            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 1.73854

initial set of free parameter values

c0              = 1
c2              = 1
d2              = 1

After 10 iterations the fit converged.
final sum of squares of residuals : 6.10196
rel. change during last iteration : -1.31571e-07

degrees of freedom    (FIT_NDF)                        : 24
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.50423
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.254248

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

c0              = 43.1192          +/- 0.08836      (0.2049%)
c2              = 346402           +/- 1.594e+04    (4.602%)
d2              = 5572.76          +/- 297.1        (5.332%)


correlation matrix of the fit parameters:

               c0     c2     d2     
c0              1.000 
c2             -0.761  1.000 
d2             -0.738  0.999  1.000 


*******************************************************************************
Mon May  1 22:25:00 2017


FIT:    data read from 'r1_smooth_012.dat' u 1:(1/$2):($3/$2**2)
        format = x:z:s
        #datapoints = 27
function used for fitting: bet(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 545668            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 1.73854

initial set of free parameter values

c0              = 1
c2              = 1
d2              = 1

After 10 iterations the fit converged.
final sum of squares of residuals : 6.10196
rel. change during last iteration : -1.31571e-07

degrees of freedom    (FIT_NDF)                        : 24
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.50423
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.254248

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

c0              = 43.1192          +/- 0.08836      (0.2049%)
c2              = 346402           +/- 1.594e+04    (4.602%)
d2              = 5572.76          +/- 297.1        (5.332%)


correlation matrix of the fit parameters:

               c0     c2     d2     
c0              1.000 
c2             -0.761  1.000 
d2             -0.738  0.999  1.000 


*******************************************************************************
Mon May  1 22:27:01 2017


FIT:    data read from 'r1_smooth_012.dat' u 1:(1/$2):($3/$2**2)
        format = x:z:s
        #datapoints = 27
function used for fitting: bet(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 545668            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 1.73854

initial set of free parameter values

c0              = 1
c2              = 1
d2              = 1

After 10 iterations the fit converged.
final sum of squares of residuals : 6.10196
rel. change during last iteration : -1.31571e-07

degrees of freedom    (FIT_NDF)                        : 24
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.50423
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.254248

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

c0              = 43.1192          +/- 0.08836      (0.2049%)
c2              = 346402           +/- 1.594e+04    (4.602%)
d2              = 5572.76          +/- 297.1        (5.332%)


correlation matrix of the fit parameters:

               c0     c2     d2     
c0              1.000 
c2             -0.761  1.000 
d2             -0.738  0.999  1.000 


*******************************************************************************
Mon May  1 22:31:53 2017


FIT:    data read from 'r1_smooth_012.dat' u 1:(1/$2):($3/$2**2)
        format = x:z:s
        #datapoints = 27
function used for fitting: bet(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 545668            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 1.73854

initial set of free parameter values

c0              = 1
c2              = 1
d2              = 1

After 10 iterations the fit converged.
final sum of squares of residuals : 6.10196
rel. change during last iteration : -1.31571e-07

degrees of freedom    (FIT_NDF)                        : 24
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.50423
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.254248

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

c0              = 43.1192          +/- 0.08836      (0.2049%)
c2              = 346402           +/- 1.594e+04    (4.602%)
d2              = 5572.76          +/- 297.1        (5.332%)


correlation matrix of the fit parameters:

               c0     c2     d2     
c0              1.000 
c2             -0.761  1.000 
d2             -0.738  0.999  1.000 


*******************************************************************************
Tue May  2 14:16:34 2017


FIT:    data read from 'r1_smooth_012.dat' u 1:(1/$2):($3/$2**2)
        format = x:z:s
        #datapoints = 27
function used for fitting: bet(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 545668            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 1.73854

initial set of free parameter values

c0              = 1
c2              = 1
d2              = 1

After 10 iterations the fit converged.
final sum of squares of residuals : 6.10196
rel. change during last iteration : -1.31571e-07

degrees of freedom    (FIT_NDF)                        : 24
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.50423
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.254248

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

c0              = 43.1192          +/- 0.08836      (0.2049%)
c2              = 346402           +/- 1.594e+04    (4.602%)
d2              = 5572.76          +/- 297.1        (5.332%)


correlation matrix of the fit parameters:

               c0     c2     d2     
c0              1.000 
c2             -0.761  1.000 
d2             -0.738  0.999  1.000 


*******************************************************************************
Tue May  2 14:16:56 2017


FIT:    data read from 'r1_smooth_012.dat' u 1:(1/$2):($3/$2**2)
        format = x:z:s
        #datapoints = 27
function used for fitting: bet(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 545668            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 1.73854

initial set of free parameter values

c0              = 1
c2              = 1
d2              = 1

After 10 iterations the fit converged.
final sum of squares of residuals : 6.10196
rel. change during last iteration : -1.31571e-07

degrees of freedom    (FIT_NDF)                        : 24
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.50423
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.254248

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

c0              = 43.1192          +/- 0.08836      (0.2049%)
c2              = 346402           +/- 1.594e+04    (4.602%)
d2              = 5572.76          +/- 297.1        (5.332%)


correlation matrix of the fit parameters:

               c0     c2     d2     
c0              1.000 
c2             -0.761  1.000 
d2             -0.738  0.999  1.000 


*******************************************************************************
Tue May  2 14:18:09 2017


FIT:    data read from 'r1_smooth_012.dat' u 1:(1/$2):($3/$2**2)
        format = x:z:s
        #datapoints = 27
function used for fitting: bet(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 545668            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 1.73854

initial set of free parameter values

c0              = 1
c2              = 1
d2              = 1

After 10 iterations the fit converged.
final sum of squares of residuals : 6.10196
rel. change during last iteration : -1.31571e-07

degrees of freedom    (FIT_NDF)                        : 24
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.50423
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.254248

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

c0              = 43.1192          +/- 0.08836      (0.2049%)
c2              = 346402           +/- 1.594e+04    (4.602%)
d2              = 5572.76          +/- 297.1        (5.332%)


correlation matrix of the fit parameters:

               c0     c2     d2     
c0              1.000 
c2             -0.761  1.000 
d2             -0.738  0.999  1.000 


*******************************************************************************
Tue May  2 14:55:49 2017


FIT:    data read from 'r1_smooth_012.dat' u 1:(1/$2):($3/$2**2)
        format = x:z:s
        #datapoints = 27
function used for fitting: bet(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 545668            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 1.73854

initial set of free parameter values

c0              = 1
c2              = 1
d2              = 1

After 10 iterations the fit converged.
final sum of squares of residuals : 6.10196
rel. change during last iteration : -1.31571e-07

degrees of freedom    (FIT_NDF)                        : 24
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.50423
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.254248

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

c0              = 43.1192          +/- 0.08836      (0.2049%)
c2              = 346402           +/- 1.594e+04    (4.602%)
d2              = 5572.76          +/- 297.1        (5.332%)


correlation matrix of the fit parameters:

               c0     c2     d2     
c0              1.000 
c2             -0.761  1.000 
d2             -0.738  0.999  1.000 


*******************************************************************************
Tue May  2 15:02:20 2017


FIT:    data read from 'r1_smooth_012.dat' u 1:(1/$2):($3/$2**2)
        format = x:z:s
        #datapoints = 27
function used for fitting: bet(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 545668            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 1.73854

initial set of free parameter values

c0              = 1
c2              = 1
d2              = 1

After 10 iterations the fit converged.
final sum of squares of residuals : 6.10196
rel. change during last iteration : -1.31571e-07

degrees of freedom    (FIT_NDF)                        : 24
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.50423
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.254248

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

c0              = 43.1192          +/- 0.08836      (0.2049%)
c2              = 346402           +/- 1.594e+04    (4.602%)
d2              = 5572.76          +/- 297.1        (5.332%)


correlation matrix of the fit parameters:

               c0     c2     d2     
c0              1.000 
c2             -0.761  1.000 
d2             -0.738  0.999  1.000 


*******************************************************************************
Wed May 31 17:24:29 2017


FIT:    data read from 'r1_smooth_012.dat' u 1:(1/$2):($3/$2**2)
        format = x:z:s
        #datapoints = 27
function used for fitting: bet(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 545668            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 1.73854

initial set of free parameter values

c0              = 1
c2              = 1
d2              = 1

After 10 iterations the fit converged.
final sum of squares of residuals : 6.10196
rel. change during last iteration : -1.31571e-07

degrees of freedom    (FIT_NDF)                        : 24
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.50423
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.254248

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

c0              = 43.1192          +/- 0.08836      (0.2049%)
c2              = 346402           +/- 1.594e+04    (4.602%)
d2              = 5572.76          +/- 297.1        (5.332%)


correlation matrix of the fit parameters:

               c0     c2     d2     
c0              1.000 
c2             -0.761  1.000 
d2             -0.738  0.999  1.000 


*******************************************************************************
Fri Mar 23 11:20:17 2018


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
	y range restricted to [7.30000 : 7.90000]
        #datapoints = 3
function used for fitting: fl(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 7339.28           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 40.8867

initial set of free parameter values

cl              = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 0.0569255
rel. change during last iteration : -9.8814e-11

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.168709
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0284627

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

cl              = 2.20971          +/- 0.002382     (0.1078%)


correlation matrix of the fit parameters:

               cl     
cl              1.000 


*******************************************************************************
Fri Mar 23 11:20:19 2018


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
	y range restricted to [7.30000 : 8.50000]
        #datapoints = 6
function used for fitting: f(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 15870.1           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 42.9273

initial set of free parameter values

c               = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 1.3588
rel. change during last iteration : -1.83022e-13

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.521306
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.27176

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

c               = 2.19801          +/- 0.004958     (0.2256%)


correlation matrix of the fit parameters:

               c      
c               1.000 


*******************************************************************************
Fri Mar 23 11:20:19 2018


FIT:    data read from 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2))
        format = x:z:s
	y range restricted to [7.90000 : 8.50000]
        #datapoints = 3
function used for fitting: fh(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 8530.79           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 44.8752

initial set of free parameter values

ch              = 1

After 4 iterations the fit converged.
final sum of squares of residuals : 0.0454983
rel. change during last iteration : -1.43704e-10

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.150828
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0227491

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

ch              = 2.1883           +/- 0.001941     (0.08868%)


correlation matrix of the fit parameters:

               ch     
ch              1.000 


*******************************************************************************
Fri Mar 23 11:20:31 2018


FIT:    data read from 'r1_smooth_012.dat' u 1:(1/$2):($3/$2**2)
        format = x:z:s
        #datapoints = 27
function used for fitting: bet(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 545668            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 1.73854

initial set of free parameter values

c0              = 1
c2              = 1
d2              = 1

After 10 iterations the fit converged.
final sum of squares of residuals : 6.10196
rel. change during last iteration : -1.31571e-07

degrees of freedom    (FIT_NDF)                        : 24
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.50423
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.254248

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

c0              = 43.1192          +/- 0.08836      (0.2049%)
c2              = 346402           +/- 1.594e+04    (4.602%)
d2              = 5572.76          +/- 297.1        (5.332%)


correlation matrix of the fit parameters:

               c0     c2     d2     
c0              1.000 
c2             -0.761  1.000 
d2             -0.738  0.999  1.000 


==> anc/out10 <==
#T I dI P dP E dE S dS CV dCV cs dcs
1.25e+02 8.5955e-01 2.5899e-01 2.2611e-01 2.3120e-02 1.5379e+00 2.6812e-01 1.7640e+00 2.7501e-01 1.1953e+01 2.0070e+00 1.5364e-01 6.7518e-02
1.30e+02 1.0032e+00 1.7808e-01 2.6252e-01 2.4616e-02 1.7908e+00 2.1465e-01 2.0533e+00 2.3083e-01 1.4348e+01 1.5724e+00 1.4531e-01 5.8352e-02
1.35e+02 1.1851e+00 1.2324e-01 3.0365e-01 2.6955e-02 2.0960e+00 1.7652e-01 2.3997e+00 1.9847e-01 1.7480e+01 1.4625e+00 1.3837e-01 5.6840e-02
1.40e+02 1.4180e+00 9.4438e-02 3.5078e-01 2.8767e-02 2.4703e+00 1.5297e-01 2.8211e+00 1.7759e-01 2.1492e+01 1.4413e+00 1.3183e-01 5.7158e-02
1.45e+02 1.7149e+00 8.8527e-02 4.0551e-01 2.9918e-02 2.9314e+00 1.4328e-01 3.3369e+00 1.6835e-01 2.6533e+01 1.1732e+00 1.2595e-01 5.7981e-02
1.50e+02 2.0837e+00 8.4533e-02 4.6968e-01 3.0638e-02 3.4927e+00 1.3710e-01 3.9624e+00 1.6259e-01 3.2186e+01 8.4332e-01 1.2317e-01 5.8510e-02
1.55e+02 2.5001e+00 7.4761e-02 5.4471e-01 3.1114e-02 4.1342e+00 1.2847e-01 4.6789e+00 1.5497e-01 3.7299e+01 9.5792e-01 1.2551e-01 5.7842e-02
1.60e+02 2.9269e+00 6.8327e-02 6.3085e-01 3.1409e-02 4.8195e+00 1.2186e-01 5.4503e+00 1.4896e-01 4.1488e+01 1.1913e+00 1.3146e-01 5.6190e-02
1.65e+02 3.3270e+00 7.2428e-02 7.2716e-01 3.1567e-02 5.5085e+00 1.2219e-01 6.2357e+00 1.4881e-01 4.4369e+01 1.2368e+00 1.4062e-01 5.3616e-02
1.70e+02 3.6634e+00 7.9530e-02 8.3168e-01 3.1668e-02 6.1585e+00 1.2645e-01 6.9901e+00 1.5239e-01 4.5616e+01 1.0112e+00 1.5328e-01 5.0053e-02
1.75e+02 3.9162e+00 8.0484e-02 9.4171e-01 3.1777e-02 6.7413e+00 1.2796e-01 7.6830e+00 1.5398e-01 4.6201e+01 8.7765e-01 1.6633e-01 4.6439e-02
1.80e+02 4.0958e+00 7.7355e-02 1.0547e+00 3.1904e-02 7.2599e+00 1.2659e-01 8.3146e+00 1.5312e-01 4.6638e+01 9.4446e-01 1.7833e-01 4.3165e-02
1.85e+02 4.2158e+00 7.5373e-02 1.1687e+00 3.2026e-02 7.7218e+00 1.2539e-01 8.8905e+00 1.5223e-01 4.7037e+01 1.0526e+00 1.8908e-01 4.0240e-02
1.90e+02 4.2896e+00 7.7293e-02 1.2822e+00 3.2135e-02 8.1362e+00 1.2672e-01 9.4184e+00 1.5346e-01 4.7518e+01 1.0612e+00 1.9827e-01 3.7684e-02
1.95e+02 4.3307e+00 8.0756e-02 1.3942e+00 3.2254e-02 8.5133e+00 1.3005e-01 9.9075e+00 1.5665e-01 4.8136e+01 9.3411e-01 2.0586e-01 3.5506e-02
2.00e+02 4.3467e+00 8.2179e-02 1.5041e+00 3.2418e-02 8.8589e+00 1.3313e-01 1.0363e+01 1.5995e-01 4.8652e+01 8.1595e-01 2.1303e-01 3.3473e-02
2.05e+02 4.3404e+00 8.0705e-02 1.6114e+00 3.2644e-02 9.1746e+00 1.3479e-01 1.0786e+01 1.6223e-01 4.9046e+01 7.5615e-01 2.1993e-01 3.1555e-02
2.10e+02 4.3147e+00 7.7090e-02 1.7157e+00 3.2927e-02 9.4619e+00 1.3506e-01 1.1178e+01 1.6334e-01 4.9343e+01 7.7297e-01 2.2655e-01 2.9758e-02
2.15e+02 4.2724e+00 7.2921e-02 1.8168e+00 3.3249e-02 9.7227e+00 1.3467e-01 1.1539e+01 1.6380e-01 4.9567e+01 8.5272e-01 2.3284e-01 2.8085e-02
2.20e+02 4.2161e+00 7.0139e-02 1.9144e+00 3.3590e-02 9.9592e+00 1.3464e-01 1.1874e+01 1.6445e-01 4.9743e+01 9.6097e-01 2.3875e-01 2.6537e-02
2.25e+02 4.1487e+00 7.0329e-02 2.0084e+00 3.3935e-02 1.0174e+01 1.3595e-01 1.2182e+01 1.6614e-01 4.9897e+01 1.0641e+00 2.4422e-01 2.5110e-02
2.30e+02 4.0728e+00 7.3856e-02 2.0987e+00 3.4284e-02 1.0369e+01 1.3915e-01 1.2468e+01 1.6941e-01 5.0055e+01 1.1362e+00 2.4916e-01 2.3796e-02
2.35e+02 3.9913e+00 7.9624e-02 2.1855e+00 3.4643e-02 1.0548e+01 1.4408e-01 1.2733e+01 1.7425e-01 5.0246e+01 1.1575e+00 2.5350e-01 2.2592e-02
2.40e+02 3.9070e+00 8.5732e-02 2.2686e+00 3.5029e-02 1.0713e+01 1.4991e-01 1.2981e+01 1.8006e-01 5.0496e+01 1.1146e+00 2.5715e-01 2.1506e-02
2.45e+02 3.8218e+00 9.0497e-02 2.3483e+00 3.5456e-02 1.0867e+01 1.5554e-01 1.3215e+01 1.8589e-01 5.0749e+01 1.0424e+00 2.6045e-01 2.0497e-02
2.50e+02 3.7363e+00 9.3317e-02 2.4247e+00 3.5930e-02 1.1010e+01 1.6030e-01 1.3435e+01 1.9111e-01 5.0971e+01 9.6550e-01 2.6361e-01 1.9544e-02
2.55e+02 3.6507e+00 9.4104e-02 2.4978e+00 3.6450e-02 1.1144e+01 1.6386e-01 1.3642e+01 1.9535e-01 5.1166e+01 8.8846e-01 2.6664e-01 1.8648e-02
2.60e+02 3.5653e+00 9.2994e-02 2.5679e+00 3.7008e-02 1.1269e+01 1.6608e-01 1.3837e+01 1.9842e-01 5.1338e+01 8.1630e-01 2.6954e-01 1.7812e-02
2.65e+02 3.4803e+00 9.0250e-02 2.6350e+00 3.7588e-02 1.1385e+01 1.6697e-01 1.4020e+01 2.0027e-01 5.1490e+01 7.5426e-01 2.7230e-01 1.7039e-02
2.70e+02 3.3959e+00 8.6217e-02 2.6992e+00 3.8177e-02 1.1494e+01 1.6667e-01 1.4193e+01 2.0098e-01 5.1627e+01 7.0711e-01 2.7492e-01 1.6328e-02
2.75e+02 3.3124e+00 8.1292e-02 2.7608e+00 3.8752e-02 1.1595e+01 1.6537e-01 1.4356e+01 2.0067e-01 5.1752e+01 6.7778e-01 2.7740e-01 1.5677e-02
2.80e+02 3.2300e+00 7.5918e-02 2.8197e+00 3.9302e-02 1.1689e+01 1.6333e-01 1.4509e+01 1.9957e-01 5.1870e+01 6.6631e-01 2.7973e-01 1.5081e-02
2.85e+02 3.1490e+00 7.0564e-02 2.8762e+00 3.9811e-02 1.1778e+01 1.6082e-01 1.4654e+01 1.9790e-01 5.1983e+01 6.6943e-01 2.8191e-01 1.4533e-02
2.90e+02 3.0696e+00 6.5697e-02 2.9303e+00 4.0271e-02 1.1860e+01 1.5812e-01 1.4791e+01 1.9592e-01 5.2097e+01 6.8139e-01 2.8392e-01 1.4027e-02
2.95e+02 2.9921e+00 6.1727e-02 2.9821e+00 4.0679e-02 1.1938e+01 1.5550e-01 1.4920e+01 1.9388e-01 5.2214e+01 6.9564e-01 2.8578e-01 1.3553e-02
3.00e+02 2.9166e+00 5.8919e-02 3.0317e+00 4.1033e-02 1.2012e+01 1.5318e-01 1.5043e+01 1.9200e-01 5.2338e+01 7.0624e-01 2.8745e-01 1.3103e-02
3.05e+02 2.8435e+00 5.7313e-02 3.0793e+00 4.1337e-02 1.2081e+01 1.5134e-01 1.5161e+01 1.9047e-01 5.2468e+01 7.1111e-01 2.8898e-01 1.2672e-02
3.10e+02 2.7727e+00 5.6700e-02 3.1250e+00 4.1595e-02 1.2148e+01 1.4996e-01 1.5273e+01 1.8929e-01 5.2592e+01 7.1433e-01 2.9042e-01 1.2261e-02
3.15e+02 2.7042e+00 5.6802e-02 3.1688e+00 4.1815e-02 1.2211e+01 1.4899e-01 1.5379e+01 1.8846e-01 5.2713e+01 7.1626e-01 2.9178e-01 1.1868e-02
3.20e+02 2.6380e+00 5.7364e-02 3.2109e+00 4.2007e-02 1.2271e+01 1.4840e-01 1.5481e+01 1.8795e-01 5.2829e+01 7.1695e-01 2.9307e-01 1.1493e-02
3.25e+02 2.5740e+00 5.8170e-02 3.2513e+00 4.2172e-02 1.2328e+01 1.4810e-01 1.5579e+01 1.8770e-01 5.2941e+01 7.1670e-01 2.9429e-01 1.1136e-02
3.30e+02 2.5121e+00 5.9054e-02 3.2901e+00 4.2318e-02 1.2382e+01 1.4805e-01 1.5672e+01 1.8769e-01 5.3050e+01 7.1575e-01 2.9545e-01 1.0797e-02
3.35e+02 2.4523e+00 5.9897e-02 3.3274e+00 4.2450e-02 1.2434e+01 1.4820e-01 1.5762e+01 1.8787e-01 5.3155e+01 7.1442e-01 2.9654e-01 1.0475e-02
3.40e+02 2.3945e+00 6.0617e-02 3.3633e+00 4.2572e-02 1.2484e+01 1.4850e-01 1.5848e+01 1.8822e-01 5.3259e+01 7.1307e-01 2.9758e-01 1.0171e-02
3.45e+02 2.3387e+00 6.1164e-02 3.3979e+00 4.2689e-02 1.2532e+01 1.4891e-01 1.5930e+01 1.8870e-01 5.3360e+01 7.1205e-01 2.9855e-01 9.8838e-03
3.50e+02 2.2847e+00 6.1512e-02 3.4311e+00 4.2804e-02 1.2578e+01 1.4941e-01 1.6009e+01 1.8929e-01 5.3459e+01 7.1177e-01 2.9948e-01 9.6142e-03
3.55e+02 2.2327e+00 6.1657e-02 3.4632e+00 4.2919e-02 1.2622e+01 1.4997e-01 1.6085e+01 1.8997e-01 5.3556e+01 7.1263e-01 3.0036e-01 9.3621e-03
3.60e+02 2.1825e+00 6.1606e-02 3.4940e+00 4.3033e-02 1.2665e+01 1.5055e-01 1.6159e+01 1.9069e-01 5.3652e+01 7.1488e-01 3.0119e-01 9.1273e-03
3.65e+02 2.1340e+00 6.1381e-02 3.5238e+00 4.3156e-02 1.2705e+01 1.5118e-01 1.6229e+01 1.9149e-01 5.3745e+01 7.1904e-01 3.0198e-01 8.9096e-03
3.70e+02 2.0872e+00 6.1013e-02 3.5525e+00 4.3281e-02 1.2745e+01 1.5184e-01 1.6297e+01 1.9233e-01 5.3838e+01 7.2523e-01 3.0272e-01 8.7087e-03
3.75e+02 2.0420e+00 6.0540e-02 3.5802e+00 4.3413e-02 1.2783e+01 1.5252e-01 1.6363e+01 1.9322e-01 5.3929e+01 7.3367e-01 3.0343e-01 8.5243e-03
3.80e+02 1.9984e+00 6.0007e-02 3.6070e+00 4.3551e-02 1.2819e+01 1.5324e-01 1.6426e+01 1.9415e-01 5.4019e+01 7.4450e-01 3.0410e-01 8.3557e-03
3.85e+02 1.9563e+00 5.9463e-02 3.6328e+00 4.3696e-02 1.2855e+01 1.5400e-01 1.6488e+01 1.9514e-01 5.4107e+01 7.5774e-01 3.0474e-01 8.2023e-03
3.90e+02 1.9158e+00 5.8959e-02 3.6578e+00 4.3848e-02 1.2889e+01 1.5482e-01 1.6547e+01 1.9619e-01 5.4194e+01 7.7331e-01 3.0535e-01 8.0631e-03
3.95e+02 1.8766e+00 5.8549e-02 3.6820e+00 4.4007e-02 1.2922e+01 1.5571e-01 1.6604e+01 1.9732e-01 5.4280e+01 7.9107e-01 3.0592e-01 7.9371e-03
4.00e+02 1.8388e+00 5.8282e-02 3.7053e+00 4.4173e-02 1.2955e+01 1.5669e-01 1.6660e+01 1.9852e-01 5.4364e+01 8.1078e-01 3.0648e-01 7.8229e-03
4.05e+02 1.8023e+00 5.8205e-02 3.7279e+00 4.4344e-02 1.2986e+01 1.5777e-01 1.6714e+01 1.9981e-01 5.4446e+01 8.3216e-01 3.0701e-01 7.7191e-03
4.10e+02 1.7670e+00 5.8356e-02 3.7498e+00 4.4526e-02 1.3017e+01 1.5897e-01 1.6766e+01 2.0122e-01 5.4526e+01 8.5489e-01 3.0752e-01 7.6243e-03
4.15e+02 1.7330e+00 5.8763e-02 3.7711e+00 4.4713e-02 1.3046e+01 1.6030e-01 1.6817e+01 2.0275e-01 5.4604e+01 8.7854e-01 3.0801e-01 7.5366e-03
4.20e+02 1.7000e+00 5.9445e-02 3.7916e+00 4.4908e-02 1.3075e+01 1.6177e-01 1.6866e+01 2.0440e-01 5.4680e+01 9.0274e-01 3.0849e-01 7.4544e-03
4.25e+02 1.6682e+00 6.0403e-02 3.8115e+00 4.5110e-02 1.3103e+01 1.6339e-01 1.6914e+01 2.0620e-01 5.4754e+01 9.2704e-01 3.0895e-01 7.3758e-03
4.30e+02 1.6374e+00 6.1630e-02 3.8309e+00 4.5319e-02 1.3130e+01 1.6515e-01 1.6961e+01 2.0813e-01 5.4825e+01 9.5102e-01 3.0940e-01 7.2988e-03
4.35e+02 1.6075e+00 6.3105e-02 3.8496e+00 4.5537e-02 1.3156e+01 1.6707e-01 1.7006e+01 2.1020e-01 5.4893e+01 9.7424e-01 3.0985e-01 7.2217e-03
4.40e+02 1.5786e+00 6.4795e-02 3.8678e+00 4.5763e-02 1.3182e+01 1.6913e-01 1.7050e+01 2.1241e-01 5.4958e+01 9.9627e-01 3.1028e-01 7.1425e-03
4.45e+02 1.5506e+00 6.6662e-02 3.8855e+00 4.5997e-02 1.3207e+01 1.7133e-01 1.7093e+01 2.1475e-01 5.5019e+01 1.0167e+00 3.1071e-01 7.0595e-03
4.50e+02 1.5233e+00 6.8662e-02 3.9027e+00 4.6241e-02 1.3231e+01 1.7365e-01 1.7134e+01 2.1722e-01 5.5077e+01 1.0351e+00 3.1114e-01 6.9708e-03
4.55e+02 1.4968e+00 7.0746e-02 3.9194e+00 4.6493e-02 1.3255e+01 1.7606e-01 1.7174e+01 2.1979e-01 5.5130e+01 1.0511e+00 3.1157e-01 6.8748e-03
4.60e+02 1.4710e+00 7.2867e-02 3.9356e+00 4.6756e-02 1.3278e+01 1.7856e-01 1.7213e+01 2.2245e-01 5.5179e+01 1.0643e+00 3.1200e-01 6.7700e-03
4.65e+02 1.4458e+00 7.4974e-02 3.9513e+00 4.7032e-02 1.3300e+01 1.8112e-01 1.7251e+01 2.2520e-01 5.5224e+01 1.0744e+00 3.1244e-01 6.6550e-03
4.70e+02 1.4212e+00 7.7020e-02 3.9667e+00 4.7307e-02 1.3321e+01 1.8366e-01 1.7288e+01 2.2793e-01 5.5263e+01 1.0810e+00 3.1288e-01 6.5287e-03
4.75e+02 1.3972e+00 7.8955e-02 3.9816e+00 4.7602e-02 1.3342e+01 1.8623e-01 1.7324e+01 2.3072e-01 5.5297e+01 1.0840e+00 3.1333e-01 6.3901e-03
4.80e+02 1.3736e+00 8.0737e-02 3.9961e+00 4.7904e-02 1.3362e+01 1.8875e-01 1.7358e+01 2.3347e-01 5.5325e+01 1.0830e+00 3.1379e-01 6.2388e-03
4.85e+02 1.3504e+00 8.2322e-02 4.0102e+00 4.8215e-02 1.3381e+01 1.9118e-01 1.7391e+01 2.3616e-01 5.5347e+01 1.0779e+00 3.1427e-01 6.0745e-03
4.90e+02 1.3276e+00 8.3671e-02 4.0239e+00 4.8535e-02 1.3399e+01 1.9348e-01 1.7423e+01 2.3876e-01 5.5362e+01 1.0688e+00 3.1476e-01 5.8981e-03
4.95e+02 1.3051e+00 8.4757e-02 4.0373e+00 4.8862e-02 1.3417e+01 1.9564e-01 1.7454e+01 2.4123e-01 5.5373e+01 1.0578e+00 3.1525e-01 5.7224e-03
5.00e+02 1.2829e+00 8.5581e-02 4.0503e+00 4.9193e-02 1.3434e+01 1.9763e-01 1.7484e+01 2.4355e-01 5.5384e+01 1.0462e+00 3.1573e-01 5.5536e-03
5.05e+02 1.2611e+00 8.6150e-02 4.0630e+00 4.9536e-02 1.3450e+01 1.9946e-01 1.7513e+01 2.4574e-01 5.5393e+01 1.0342e+00 3.1620e-01 5.3926e-03
5.10e+02 1.2396e+00 8.6475e-02 4.0753e+00 4.9880e-02 1.3465e+01 2.0111e-01 1.7541e+01 2.4776e-01 5.5400e+01 1.0220e+00 3.1665e-01 5.2403e-03
5.15e+02 1.2183e+00 8.6569e-02 4.0873e+00 5.0228e-02 1.3480e+01 2.0258e-01 1.7567e+01 2.4962e-01 5.5406e+01 1.0097e+00 3.1710e-01 5.0978e-03
5.20e+02 1.1974e+00 8.6449e-02 4.0990e+00 5.0578e-02 1.3494e+01 2.0386e-01 1.7593e+01 2.5131e-01 5.5412e+01 9.9761e-01 3.1753e-01 4.9658e-03
5.25e+02 1.1768e+00 8.6132e-02 4.1103e+00 5.0929e-02 1.3508e+01 2.0497e-01 1.7618e+01 2.5282e-01 5.5416e+01 9.8584e-01 3.1795e-01 4.8451e-03
5.30e+02 1.1566e+00 8.5637e-02 4.1214e+00 5.1279e-02 1.3521e+01 2.0590e-01 1.7642e+01 2.5417e-01 5.5419e+01 9.7460e-01 3.1837e-01 4.7365e-03
5.35e+02 1.1366e+00 8.4986e-02 4.1321e+00 5.1627e-02 1.3533e+01 2.0667e-01 1.7665e+01 2.5535e-01 5.5421e+01 9.6407e-01 3.1877e-01 4.6405e-03
5.40e+02 1.1169e+00 8.4201e-02 4.1426e+00 5.1972e-02 1.3545e+01 2.0727e-01 1.7687e+01 2.5636e-01 5.5423e+01 9.5440e-01 3.1916e-01 4.5574e-03
5.45e+02 1.0976e+00 8.3305e-02 4.1528e+00 5.2313e-02 1.3556e+01 2.0771e-01 1.7709e+01 2.5721e-01 5.5423e+01 9.4573e-01 3.1954e-01 4.4873e-03
5.50e+02 1.0785e+00 8.2324e-02 4.1628e+00 5.2649e-02 1.3567e+01 2.0801e-01 1.7730e+01 2.5791e-01 5.5423e+01 9.3819e-01 3.1991e-01 4.4303e-03
5.55e+02 1.0598e+00 8.1281e-02 4.1724e+00 5.2977e-02 1.3577e+01 2.0817e-01 1.7750e+01 2.5847e-01 5.5423e+01 9.3188e-01 3.2028e-01 4.3859e-03
5.60e+02 1.0413e+00 8.0203e-02 4.1819e+00 5.3298e-02 1.3587e+01 2.0821e-01 1.7769e+01 2.5888e-01 5.5422e+01 9.2686e-01 3.2063e-01 4.3537e-03
5.65e+02 1.0232e+00 7.9116e-02 4.1910e+00 5.3611e-02 1.3596e+01 2.0813e-01 1.7787e+01 2.5916e-01 5.5421e+01 9.2316e-01 3.2097e-01 4.3328e-03
5.70e+02 1.0053e+00 7.8046e-02 4.2000e+00 5.3915e-02 1.3605e+01 2.0795e-01 1.7805e+01 2.5933e-01 5.5420e+01 9.2080e-01 3.2130e-01 4.3223e-03
5.75e+02 9.8777e-01 7.7019e-02 4.2087e+00 5.4206e-02 1.3614e+01 2.0767e-01 1.7822e+01 2.5938e-01 5.5418e+01 9.1972e-01 3.2162e-01 4.3211e-03
5.80e+02 9.7053e-01 7.6059e-02 4.2171e+00 5.4490e-02 1.3622e+01 2.0733e-01 1.7839e+01 2.5935e-01 5.5416e+01 9.1991e-01 3.2194e-01 4.3277e-03
5.85e+02 9.5358e-01 7.5190e-02 4.2254e+00 5.4761e-02 1.3630e+01 2.0691e-01 1.7855e+01 2.5922e-01 5.5414e+01 9.2123e-01 3.2224e-01 4.3407e-03
5.90e+02 9.3692e-01 7.4433e-02 4.2335e+00 5.5019e-02 1.3637e+01 2.0645e-01 1.7871e+01 2.5901e-01 5.5412e+01 9.2356e-01 3.2253e-01 4.3587e-03
5.95e+02 9.2056e-01 7.3805e-02 4.2413e+00 5.5262e-02 1.3644e+01 2.0593e-01 1.7886e+01 2.5874e-01 5.5410e+01 9.2678e-01 3.2282e-01 4.3802e-03
6.00e+02 9.0449e-01 7.3323e-02 4.2489e+00 5.5498e-02 1.3651e+01 2.0540e-01 1.7900e+01 2.5842e-01 5.5408e+01 9.3069e-01 3.2309e-01 4.4036e-03
6.05e+02 8.8872e-01 7.2997e-02 4.2564e+00 5.5717e-02 1.3658e+01 2.0483e-01 1.7914e+01 2.5804e-01 5.5406e+01 9.3510e-01 3.2336e-01 4.4273e-03
6.10e+02 8.7323e-01 7.2835e-02 4.2636e+00 5.5925e-02 1.3664e+01 2.0427e-01 1.7928e+01 2.5763e-01 5.5404e+01 9.3982e-01 3.2361e-01 4.4500e-03
6.15e+02 8.5803e-01 7.2838e-02 4.2707e+00 5.6123e-02 1.3670e+01 2.0371e-01 1.7941e+01 2.5721e-01 5.5403e+01 9.4465e-01 3.2386e-01 4.4702e-03
6.20e+02 8.4313e-01 7.3004e-02 4.2776e+00 5.6305e-02 1.3676e+01 2.0314e-01 1.7953e+01 2.5676e-01 5.5402e+01 9.4933e-01 3.2409e-01 4.4866e-03
6.25e+02 8.2851e-01 7.3325e-02 4.2843e+00 5.6477e-02 1.3681e+01 2.0260e-01 1.7966e+01 2.5631e-01 5.5401e+01 9.5368e-01 3.2432e-01 4.4981e-03
6.30e+02 8.1417e-01 7.3791e-02 4.2908e+00 5.6635e-02 1.3687e+01 2.0208e-01 1.7977e+01 2.5586e-01 5.5401e+01 9.5746e-01 3.2454e-01 4.5033e-03
6.35e+02 8.0012e-01 7.4386e-02 4.2972e+00 5.6782e-02 1.3692e+01 2.0158e-01 1.7989e+01 2.5540e-01 5.5401e+01 9.6045e-01 3.2474e-01 4.5015e-03
6.40e+02 7.8635e-01 7.5092e-02 4.3034e+00 5.6916e-02 1.3697e+01 2.0111e-01 1.8000e+01 2.5496e-01 5.5402e+01 9.6246e-01 3.2494e-01 4.4916e-03
6.45e+02 7.7287e-01 7.5887e-02 4.3095e+00 5.7040e-02 1.3701e+01 2.0066e-01 1.8011e+01 2.5452e-01 5.5403e+01 9.6330e-01 3.2513e-01 4.4730e-03
6.50e+02 7.5966e-01 7.6749e-02 4.3154e+00 5.7152e-02 1.3706e+01 2.0025e-01 1.8021e+01 2.5410e-01 5.5404e+01 9.6283e-01 3.2531e-01 4.4451e-03
6.55e+02 7.4674e-01 7.7652e-02 4.3212e+00 5.7268e-02 1.3710e+01 1.9989e-01 1.8031e+01 2.5374e-01 5.5406e+01 9.6102e-01 3.2548e-01 4.4075e-03
6.60e+02 7.3409e-01 7.8571e-02 4.3268e+00 5.7346e-02 1.3715e+01 1.9947e-01 1.8041e+01 2.5327e-01 5.5409e+01 9.5718e-01 3.2564e-01 4.3600e-03
6.65e+02 7.2172e-01 7.9482e-02 4.3323e+00 5.7434e-02 1.3719e+01 1.9913e-01 1.8051e+01 2.5290e-01 5.5413e+01 9.5192e-01 3.2579e-01 4.3029e-03
6.70e+02 7.0963e-01 8.0359e-02 4.3377e+00 5.7509e-02 1.3723e+01 1.9878e-01 1.8060e+01 2.5251e-01 5.5417e+01 9.4487e-01 3.2593e-01 4.2364e-03
6.75e+02 6.9781e-01 8.1178e-02 4.3429e+00 5.7575e-02 1.3727e+01 1.9844e-01 1.8069e+01 2.5212e-01 5.5422e+01 9.3608e-01 3.2607e-01 4.1615e-03
6.80e+02 6.8626e-01 8.1914e-02 4.3480e+00 5.7636e-02 1.3730e+01 1.9809e-01 1.8078e+01 2.5174e-01 5.5428e+01 9.2563e-01 3.2619e-01 4.0794e-03
6.85e+02 6.7499e-01 8.2546e-02 4.3530e+00 5.7686e-02 1.3734e+01 1.9773e-01 1.8087e+01 2.5133e-01 5.5435e+01 9.1361e-01 3.2631e-01 3.9920e-03
6.90e+02 6.6399e-01 8.3052e-02 4.3579e+00 5.7733e-02 1.3738e+01 1.9735e-01 1.8095e+01 2.5092e-01 5.5442e+01 9.0030e-01 3.2641e-01 3.9020e-03
6.95e+02 6.5325e-01 8.3415e-02 4.3626e+00 5.7774e-02 1.3741e+01 1.9694e-01 1.8104e+01 2.5049e-01 5.5451e+01 8.8606e-01 3.2651e-01 3.8127e-03
7.00e+02 6.4279e-01 8.3615e-02 4.3673e+00 5.7807e-02 1.3745e+01 1.9648e-01 1.8112e+01 2.5002e-01 5.5460e+01 8.7135e-01 3.2660e-01 3.7288e-03
7.05e+02 6.3259e-01 8.3641e-02 4.3718e+00 5.7837e-02 1.3748e+01 1.9597e-01 1.8120e+01 2.4951e-01 5.5471e+01 8.5686e-01 3.2668e-01 3.6559e-03
7.10e+02 6.2266e-01 8.3478e-02 4.3762e+00 5.7861e-02 1.3751e+01 1.9541e-01 1.8128e+01 2.4896e-01 5.5482e+01 8.4343e-01 3.2675e-01 3.6011e-03
7.15e+02 6.1299e-01 8.3120e-02 4.3806e+00 5.7881e-02 1.3755e+01 1.9478e-01 1.8135e+01 2.4836e-01 5.5494e+01 8.3216e-01 3.2682e-01 3.5722e-03
7.20e+02 6.0359e-01 8.2561e-02 4.3848e+00 5.7897e-02 1.3758e+01 1.9408e-01 1.8143e+01 2.4771e-01 5.5508e+01 8.2437e-01 3.2687e-01 3.5781e-03
7.25e+02 5.9444e-01 8.1803e-02 4.3890e+00 5.7909e-02 1.3761e+01 1.9331e-01 1.8150e+01 2.4700e-01 5.5522e+01 8.2161e-01 3.2692e-01 3.6275e-03
7.30e+02 5.8556e-01 8.0851e-02 4.3930e+00 5.7917e-02 1.3765e+01 1.9247e-01 1.8158e+01 2.4623e-01 5.5538e+01 8.2559e-01 3.2697e-01 3.7284e-03
7.35e+02 5.7694e-01 7.9720e-02 4.3970e+00 5.7921e-02 1.3768e+01 1.9156e-01 1.8165e+01 2.4542e-01 5.5554e+01 8.3809e-01 3.2700e-01 3.8873e-03
7.40e+02 5.6858e-01 7.8433e-02 4.4009e+00 5.7923e-02 1.3771e+01 1.9060e-01 1.8172e+01 2.4456e-01 5.5572e+01 8.6080e-01 3.2703e-01 4.1082e-03
7.45e+02 5.6047e-01 7.7025e-02 4.4047e+00 5.7921e-02 1.3774e+01 1.8960e-01 1.8179e+01 2.4366e-01 5.5591e+01 8.9520e-01 3.2706e-01 4.3927e-03
7.50e+02 5.5263e-01 7.5544e-02 4.4084e+00 5.7916e-02 1.3778e+01 1.8857e-01 1.8186e+01 2.4275e-01 5.5611e+01 9.4241e-01 3.2707e-01 4.7406e-03
7.55e+02 5.4503e-01 7.4056e-02 4.4120e+00 5.7908e-02 1.3781e+01 1.8756e-01 1.8193e+01 2.4184e-01 5.5632e+01 1.0031e+00 3.2709e-01 5.1504e-03
7.60e+02 5.3769e-01 7.2650e-02 4.4156e+00 5.7897e-02 1.3785e+01 1.8659e-01 1.8200e+01 2.4097e-01 5.5655e+01 1.0777e+00 3.2710e-01 5.6197e-03
7.65e+02 5.3060e-01 7.1435e-02 4.4191e+00 5.7884e-02 1.3788e+01 1.8571e-01 1.8207e+01 2.4017e-01 5.5678e+01 1.1660e+00 3.2710e-01 6.1459e-03
7.70e+02 5.2376e-01 7.0549e-02 4.4225e+00 5.7868e-02 1.3791e+01 1.8498e-01 1.8214e+01 2.3950e-01 5.5703e+01 1.2680e+00 3.2710e-01 6.7267e-03
7.75e+02 5.1718e-01 7.0150e-02 4.4259e+00 5.7851e-02 1.3795e+01 1.8447e-01 1.8221e+01 2.3900e-01 5.5729e+01 1.3833e+00 3.2710e-01 7.3599e-03
7.80e+02 5.1084e-01 7.0416e-02 4.4292e+00 5.7831e-02 1.3799e+01 1.8426e-01 1.8228e+01 2.3874e-01 5.5757e+01 1.5116e+00 3.2710e-01 8.0438e-03
7.85e+02 5.0475e-01 7.1528e-02 4.4325e+00 5.7810e-02 1.3802e+01 1.8445e-01 1.8235e+01 2.3880e-01 5.5786e+01 1.6526e+00 3.2709e-01 8.7772e-03
7.90e+02 4.9890e-01 7.3656e-02 4.4357e+00 5.7788e-02 1.3806e+01 1.8514e-01 1.8242e+01 2.3928e-01 5.5816e+01 1.8060e+00 3.2709e-01 9.5589e-03
7.95e+02 4.9330e-01 7.6939e-02 4.4388e+00 5.7766e-02 1.3810e+01 1.8645e-01 1.8248e+01 2.4026e-01 5.5847e+01 1.9716e+00 3.2709e-01 1.0388e-02
8.00e+02 4.8794e-01 8.1471e-02 4.4419e+00 5.7748e-02 1.3813e+01 1.8851e-01 1.8255e+01 2.4188e-01 5.5875e+01 2.1370e+00 3.2711e-01 1.1193e-02


==> anc/out12 <==
#T I dI P dP E dE S dS CV dCV cs dcs
1.35e+02 1.7079e+00 3.7174e-01 3.4386e-01 2.8852e-02 2.7395e+00 3.8169e-01 3.0834e+00 3.8925e-01 2.0030e+01 2.5252e+00 1.5771e-01 7.0932e-02
1.40e+02 1.8746e+00 2.4458e-01 4.0887e-01 3.0891e-02 3.1012e+00 2.9057e-01 3.5101e+00 3.1057e-01 2.3224e+01 2.3791e+00 1.5321e-01 6.7346e-02
1.45e+02 2.0757e+00 1.6763e-01 4.7807e-01 3.3945e-02 3.5099e+00 2.3450e-01 3.9880e+00 2.6185e-01 2.6498e+01 2.1211e+00 1.5155e-01 6.5310e-02
1.50e+02 2.3011e+00 1.3444e-01 5.5218e-01 3.6345e-02 3.9576e+00 2.0774e-01 4.5098e+00 2.3832e-01 2.9762e+01 1.8016e+00 1.5202e-01 6.3878e-02
1.55e+02 2.5409e+00 1.2651e-01 6.3152e-01 3.8058e-02 4.4355e+00 1.9840e-01 5.0670e+00 2.3010e-01 3.2920e+01 1.4823e+00 1.5413e-01 6.2567e-02
1.60e+02 2.7852e+00 1.2478e-01 7.1605e-01 3.9347e-02 4.9333e+00 1.9549e-01 5.6494e+00 2.2794e-01 3.5871e+01 1.2344e+00 1.5758e-01 6.1134e-02
1.65e+02 3.0240e+00 1.2171e-01 8.0544e-01 4.0412e-02 5.4403e+00 1.9352e-01 6.2457e+00 2.2700e-01 3.8513e+01 1.1113e+00 1.6222e-01 5.9446e-02
1.70e+02 3.2473e+00 1.1776e-01 8.9908e-01 4.1350e-02 5.9446e+00 1.9172e-01 6.8437e+00 2.2633e-01 4.0739e+01 1.1009e+00 1.6803e-01 5.7411e-02
1.75e+02 3.4455e+00 1.1583e-01 9.9614e-01 4.2199e-02 6.4339e+00 1.9144e-01 7.4300e+00 2.2697e-01 4.2477e+01 1.1393e+00 1.7496e-01 5.4994e-02
1.80e+02 3.6135e+00 1.1689e-01 1.0956e+00 4.2987e-02 6.9004e+00 1.9350e-01 7.9960e+00 2.2970e-01 4.3965e+01 1.1766e+00 1.8192e-01 5.2572e-02
1.85e+02 3.7528e+00 1.1967e-01 1.1966e+00 4.3752e-02 7.3426e+00 1.9744e-01 8.5392e+00 2.3422e-01 4.5272e+01 1.2065e+00 1.8866e-01 5.0223e-02
1.90e+02 3.8651e+00 1.2309e-01 1.2982e+00 4.4530e-02 7.7597e+00 2.0270e-01 9.0580e+00 2.4013e-01 4.6406e+01 1.2289e+00 1.9523e-01 4.7937e-02
1.95e+02 3.9519e+00 1.2641e-01 1.3998e+00 4.5354e-02 8.1513e+00 2.0875e-01 9.5511e+00 2.4699e-01 4.7375e+01 1.2444e+00 2.0164e-01 4.5704e-02
2.00e+02 4.0151e+00 1.2918e-01 1.5007e+00 4.6248e-02 8.5172e+00 2.1516e-01 1.0018e+01 2.5440e-01 4.8187e+01 1.2537e+00 2.0792e-01 4.3518e-02
2.05e+02 4.0562e+00 1.3116e-01 1.6004e+00 4.7223e-02 8.8573e+00 2.2160e-01 1.0458e+01 2.6203e-01 4.8854e+01 1.2578e+00 2.1409e-01 4.1376e-02
2.10e+02 4.0769e+00 1.3225e-01 1.6984e+00 4.8284e-02 9.1722e+00 2.2779e-01 1.0871e+01 2.6960e-01 4.9387e+01 1.2580e+00 2.2014e-01 3.9275e-02
2.15e+02 4.0790e+00 1.3244e-01 1.7944e+00 4.9426e-02 9.4622e+00 2.3359e-01 1.1257e+01 2.7690e-01 4.9797e+01 1.2557e+00 2.2607e-01 3.7216e-02
2.20e+02 4.0640e+00 1.3180e-01 1.8880e+00 5.0638e-02 9.7282e+00 2.3888e-01 1.1616e+01 2.8381e-01 5.0099e+01 1.2522e+00 2.3189e-01 3.5201e-02
2.25e+02 4.0338e+00 1.3045e-01 1.9791e+00 5.1906e-02 9.9710e+00 2.4362e-01 1.1950e+01 2.9025e-01 5.0304e+01 1.2488e+00 2.3757e-01 3.3235e-02
2.30e+02 3.9899e+00 1.2851e-01 2.0673e+00 5.3214e-02 1.0192e+01 2.4783e-01 1.2259e+01 2.9616e-01 5.0429e+01 1.2466e+00 2.4311e-01 3.1325e-02
2.35e+02 3.9340e+00 1.2617e-01 2.1525e+00 5.4545e-02 1.0392e+01 2.5152e-01 1.2544e+01 3.0157e-01 5.0488e+01 1.2465e+00 2.4848e-01 2.9479e-02
2.40e+02 3.8679e+00 1.2359e-01 2.2346e+00 5.5883e-02 1.0572e+01 2.5477e-01 1.2806e+01 3.0650e-01 5.0496e+01 1.2492e+00 2.5363e-01 2.7709e-02
2.45e+02 3.7931e+00 1.2093e-01 2.3136e+00 5.7216e-02 1.0734e+01 2.5764e-01 1.3048e+01 3.1101e-01 5.0469e+01 1.2548e+00 2.5855e-01 2.6028e-02
2.50e+02 3.7115e+00 1.1838e-01 2.3895e+00 5.8530e-02 1.0880e+01 2.6023e-01 1.3269e+01 3.1516e-01 5.0424e+01 1.2632e+00 2.6318e-01 2.4452e-02
2.55e+02 3.6245e+00 1.1607e-01 2.4621e+00 5.9819e-02 1.1011e+01 2.6262e-01 1.3473e+01 3.1903e-01 5.0378e+01 1.2738e+00 2.6747e-01 2.2996e-02
2.60e+02 3.5340e+00 1.1410e-01 2.5316e+00 6.1073e-02 1.1129e+01 2.6488e-01 1.3660e+01 3.2269e-01 5.0347e+01 1.2857e+00 2.7136e-01 2.1679e-02
2.65e+02 3.4416e+00 1.1256e-01 2.5981e+00 6.2292e-02 1.1236e+01 2.6709e-01 1.3834e+01 3.2622e-01 5.0350e+01 1.2979e+00 2.7479e-01 2.0519e-02
2.70e+02 3.3490e+00 1.1145e-01 2.6615e+00 6.3471e-02 1.1334e+01 2.6931e-01 1.3995e+01 3.2966e-01 5.0404e+01 1.3092e+00 2.7769e-01 1.9534e-02
2.75e+02 3.2578e+00 1.1075e-01 2.7221e+00 6.4611e-02 1.1424e+01 2.7155e-01 1.4146e+01 3.3306e-01 5.0521e+01 1.3186e+00 2.8005e-01 1.8732e-02
2.80e+02 3.1691e+00 1.1038e-01 2.7800e+00 6.5714e-02 1.1509e+01 2.7383e-01 1.4289e+01 3.3644e-01 5.0644e+01 1.3262e+00 2.8219e-01 1.7998e-02
2.85e+02 3.0828e+00 1.1023e-01 2.8354e+00 6.6780e-02 1.1589e+01 2.7613e-01 1.4424e+01 3.3978e-01 5.0756e+01 1.3323e+00 2.8423e-01 1.7298e-02
2.90e+02 2.9989e+00 1.1022e-01 2.8882e+00 6.7813e-02 1.1664e+01 2.7840e-01 1.4552e+01 3.4306e-01 5.0857e+01 1.3367e+00 2.8617e-01 1.6631e-02
2.95e+02 2.9175e+00 1.1027e-01 2.9388e+00 6.8812e-02 1.1734e+01 2.8063e-01 1.4673e+01 3.4626e-01 5.0950e+01 1.3394e+00 2.8802e-01 1.5994e-02
3.00e+02 2.8383e+00 1.1032e-01 2.9872e+00 6.9782e-02 1.1800e+01 2.8280e-01 1.4787e+01 3.4936e-01 5.1036e+01 1.3405e+00 2.8978e-01 1.5387e-02
3.05e+02 2.7615e+00 1.1033e-01 3.0335e+00 7.0722e-02 1.1862e+01 2.8487e-01 1.4895e+01 3.5235e-01 5.1114e+01 1.3399e+00 2.9145e-01 1.4809e-02
3.10e+02 2.6869e+00 1.1025e-01 3.0778e+00 7.1634e-02 1.1920e+01 2.8683e-01 1.4998e+01 3.5521e-01 5.1186e+01 1.3378e+00 2.9304e-01 1.4257e-02
3.15e+02 2.6145e+00 1.1005e-01 3.1202e+00 7.2518e-02 1.1975e+01 2.8866e-01 1.5095e+01 3.5791e-01 5.1253e+01 1.3341e+00 2.9455e-01 1.3732e-02
3.20e+02 2.5443e+00 1.0971e-01 3.1608e+00 7.3377e-02 1.2027e+01 2.9035e-01 1.5188e+01 3.6045e-01 5.1316e+01 1.3290e+00 2.9599e-01 1.3233e-02
3.25e+02 2.4763e+00 1.0921e-01 3.1997e+00 7.4209e-02 1.2075e+01 2.9187e-01 1.5275e+01 3.6282e-01 5.1375e+01 1.3226e+00 2.9736e-01 1.2758e-02
3.30e+02 2.4103e+00 1.0856e-01 3.2370e+00 7.5014e-02 1.2121e+01 2.9323e-01 1.5358e+01 3.6500e-01 5.1430e+01 1.3149e+00 2.9865e-01 1.2307e-02
3.35e+02 2.3464e+00 1.0775e-01 3.2728e+00 7.5794e-02 1.2165e+01 2.9440e-01 1.5437e+01 3.6698e-01 5.1483e+01 1.3063e+00 2.9988e-01 1.1880e-02
3.40e+02 2.2845e+00 1.0677e-01 3.3071e+00 7.6548e-02 1.2206e+01 2.9539e-01 1.5513e+01 3.6875e-01 5.1534e+01 1.2967e+00 3.0104e-01 1.1476e-02
3.45e+02 2.2245e+00 1.0565e-01 3.3400e+00 7.7275e-02 1.2245e+01 2.9619e-01 1.5584e+01 3.7032e-01 5.1583e+01 1.2864e+00 3.0215e-01 1.1095e-02
3.50e+02 2.1665e+00 1.0438e-01 3.3716e+00 7.7975e-02 1.2281e+01 2.9681e-01 1.5653e+01 3.7168e-01 5.1630e+01 1.2756e+00 3.0319e-01 1.0737e-02
3.55e+02 2.1104e+00 1.0298e-01 3.4019e+00 7.8647e-02 1.2316e+01 2.9723e-01 1.5718e+01 3.7283e-01 5.1677e+01 1.2644e+00 3.0418e-01 1.0401e-02
3.60e+02 2.0561e+00 1.0148e-01 3.4310e+00 7.9292e-02 1.2349e+01 2.9747e-01 1.5780e+01 3.7376e-01 5.1722e+01 1.2531e+00 3.0511e-01 1.0086e-02
3.65e+02 2.0036e+00 9.9883e-02 3.4590e+00 7.9909e-02 1.2381e+01 2.9753e-01 1.5840e+01 3.7449e-01 5.1768e+01 1.2419e+00 3.0599e-01 9.7939e-03
3.70e+02 1.9529e+00 9.8223e-02 3.4860e+00 8.0497e-02 1.2411e+01 2.9741e-01 1.5897e+01 3.7502e-01 5.1813e+01 1.2309e+00 3.0682e-01 9.5230e-03
3.75e+02 1.9039e+00 9.6521e-02 3.5118e+00 8.1055e-02 1.2439e+01 2.9714e-01 1.5951e+01 3.7536e-01 5.1858e+01 1.2204e+00 3.0760e-01 9.2732e-03
3.80e+02 1.8566e+00 9.4807e-02 3.5367e+00 8.1585e-02 1.2467e+01 2.9670e-01 1.6004e+01 3.7551e-01 5.1904e+01 1.2106e+00 3.0834e-01 9.0442e-03
3.85e+02 1.8109e+00 9.3109e-02 3.5607e+00 8.2084e-02 1.2493e+01 2.9613e-01 1.6054e+01 3.7548e-01 5.1950e+01 1.2016e+00 3.0903e-01 8.8355e-03
3.90e+02 1.7669e+00 9.1458e-02 3.5838e+00 8.2554e-02 1.2518e+01 2.9543e-01 1.6102e+01 3.7529e-01 5.1997e+01 1.1938e+00 3.0968e-01 8.6466e-03
3.95e+02 1.7243e+00 8.9886e-02 3.6060e+00 8.2994e-02 1.2542e+01 2.9462e-01 1.6148e+01 3.7496e-01 5.2044e+01 1.1871e+00 3.1029e-01 8.4768e-03
4.00e+02 1.6833e+00 8.8425e-02 3.6275e+00 8.3404e-02 1.2566e+01 2.9371e-01 1.6193e+01 3.7448e-01 5.2092e+01 1.1818e+00 3.1087e-01 8.3254e-03
4.05e+02 1.6438e+00 8.7109e-02 3.6481e+00 8.3785e-02 1.2588e+01 2.9272e-01 1.6236e+01 3.7389e-01 5.2141e+01 1.1780e+00 3.1140e-01 8.1913e-03
4.10e+02 1.6057e+00 8.5967e-02 3.6681e+00 8.4137e-02 1.2610e+01 2.9166e-01 1.6278e+01 3.7319e-01 5.2191e+01 1.1758e+00 3.1191e-01 8.0736e-03
4.15e+02 1.5690e+00 8.5028e-02 3.6873e+00 8.4460e-02 1.2631e+01 2.9056e-01 1.6318e+01 3.7241e-01 5.2241e+01 1.1752e+00 3.1238e-01 7.9711e-03
4.20e+02 1.5337e+00 8.4318e-02 3.7059e+00 8.4755e-02 1.2651e+01 2.8943e-01 1.6357e+01 3.7156e-01 5.2293e+01 1.1763e+00 3.1282e-01 7.8826e-03
4.25e+02 1.4996e+00 8.3857e-02 3.7238e+00 8.5023e-02 1.2671e+01 2.8829e-01 1.6395e+01 3.7066e-01 5.2345e+01 1.1791e+00 3.1323e-01 7.8067e-03
4.30e+02 1.4669e+00 8.3660e-02 3.7412e+00 8.5264e-02 1.2690e+01 2.8716e-01 1.6432e+01 3.6973e-01 5.2397e+01 1.1834e+00 3.1362e-01 7.7419e-03
4.35e+02 1.4353e+00 8.3739e-02 3.7580e+00 8.5480e-02 1.2709e+01 2.8606e-01 1.6467e+01 3.6878e-01 5.2451e+01 1.1894e+00 3.1398e-01 7.6869e-03
4.40e+02 1.4050e+00 8.4094e-02 3.7742e+00 8.5670e-02 1.2728e+01 2.8500e-01 1.6502e+01 3.6783e-01 5.2505e+01 1.1968e+00 3.1432e-01 7.6400e-03
4.45e+02 1.3758e+00 8.4722e-02 3.7899e+00 8.5838e-02 1.2745e+01 2.8400e-01 1.6535e+01 3.6690e-01 5.2559e+01 1.2055e+00 3.1463e-01 7.5997e-03
4.50e+02 1.3477e+00 8.5612e-02 3.8051e+00 8.5983e-02 1.2763e+01 2.8307e-01 1.6568e+01 3.6601e-01 5.2614e+01 1.2154e+00 3.1493e-01 7.5644e-03
4.55e+02 1.3206e+00 8.6747e-02 3.8198e+00 8.6108e-02 1.2780e+01 2.8223e-01 1.6600e+01 3.6518e-01 5.2669e+01 1.2263e+00 3.1521e-01 7.5327e-03
4.60e+02 1.2946e+00 8.8107e-02 3.8341e+00 8.6213e-02 1.2797e+01 2.8149e-01 1.6631e+01 3.6441e-01 5.2724e+01 1.2380e+00 3.1548e-01 7.5030e-03
4.65e+02 1.2696e+00 8.9664e-02 3.8480e+00 8.6301e-02 1.2814e+01 2.8087e-01 1.6662e+01 3.6373e-01 5.2779e+01 1.2503e+00 3.1573e-01 7.4740e-03
4.70e+02 1.2455e+00 9.1391e-02 3.8614e+00 8.6372e-02 1.2830e+01 2.8037e-01 1.6691e+01 3.6313e-01 5.2834e+01 1.2630e+00 3.1597e-01 7.4442e-03
4.75e+02 1.2223e+00 9.3256e-02 3.8745e+00 8.6429e-02 1.2846e+01 2.8000e-01 1.6720e+01 3.6265e-01 5.2888e+01 1.2760e+00 3.1619e-01 7.4123e-03
4.80e+02 1.1999e+00 9.5227e-02 3.8872e+00 8.6473e-02 1.2862e+01 2.7976e-01 1.6749e+01 3.6227e-01 5.2942e+01 1.2890e+00 3.1641e-01 7.3773e-03
4.85e+02 1.1784e+00 9.7272e-02 3.8995e+00 8.6506e-02 1.2877e+01 2.7966e-01 1.6776e+01 3.6202e-01 5.2994e+01 1.3018e+00 3.1663e-01 7.3381e-03
4.90e+02 1.1577e+00 9.9358e-02 3.9115e+00 8.6529e-02 1.2892e+01 2.7969e-01 1.6804e+01 3.6189e-01 5.3046e+01 1.3143e+00 3.1683e-01 7.2936e-03
4.95e+02 1.1377e+00 1.0145e-01 3.9231e+00 8.6546e-02 1.2907e+01 2.7987e-01 1.6830e+01 3.6189e-01 5.3096e+01 1.3262e+00 3.1704e-01 7.2431e-03
5.00e+02 1.1184e+00 1.0353e-01 3.9345e+00 8.6554e-02 1.2922e+01 2.8018e-01 1.6856e+01 3.6202e-01 5.3144e+01 1.3375e+00 3.1724e-01 7.1859e-03
5.05e+02 1.0997e+00 1.0556e-01 3.9455e+00 8.6559e-02 1.2936e+01 2.8061e-01 1.6882e+01 3.6228e-01 5.3191e+01 1.3481e+00 3.1744e-01 7.1215e-03
5.10e+02 1.0817e+00 1.0751e-01 3.9563e+00 8.6561e-02 1.2950e+01 2.8117e-01 1.6907e+01 3.6267e-01 5.3235e+01 1.3578e+00 3.1764e-01 7.0496e-03
5.15e+02 1.0642e+00 1.0936e-01 3.9667e+00 8.6562e-02 1.2964e+01 2.8185e-01 1.6931e+01 3.6319e-01 5.3278e+01 1.3666e+00 3.1785e-01 6.9701e-03
5.20e+02 1.0472e+00 1.1108e-01 3.9769e+00 8.6563e-02 1.2978e+01 2.8263e-01 1.6955e+01 3.6382e-01 5.3317e+01 1.3745e+00 3.1806e-01 6.8832e-03
5.25e+02 1.0308e+00 1.1265e-01 3.9869e+00 8.6567e-02 1.2991e+01 2.8350e-01 1.6978e+01 3.6457e-01 5.3354e+01 1.3815e+00 3.1828e-01 6.7892e-03
5.30e+02 1.0148e+00 1.1406e-01 3.9966e+00 8.6573e-02 1.3004e+01 2.8445e-01 1.7001e+01 3.6542e-01 5.3387e+01 1.3878e+00 3.1851e-01 6.6891e-03
5.35e+02 9.9915e-01 1.1528e-01 4.0060e+00 8.6583e-02 1.3017e+01 2.8548e-01 1.7023e+01 3.6636e-01 5.3416e+01 1.3934e+00 3.1875e-01 6.5838e-03
5.40e+02 9.8390e-01 1.1630e-01 4.0152e+00 8.6600e-02 1.3030e+01 2.8656e-01 1.7045e+01 3.6739e-01 5.3442e+01 1.3986e+00 3.1900e-01 6.4751e-03
5.45e+02 9.6898e-01 1.1711e-01 4.0242e+00 8.6622e-02 1.3042e+01 2.8769e-01 1.7066e+01 3.6850e-01 5.3464e+01 1.4037e+00 3.1927e-01 6.3653e-03
5.50e+02 9.5435e-01 1.1769e-01 4.0330e+00 8.6653e-02 1.3053e+01 2.8885e-01 1.7086e+01 3.6968e-01 5.3481e+01 1.4091e+00 3.1955e-01 6.2571e-03
5.55e+02 9.3995e-01 1.1805e-01 4.0416e+00 8.6693e-02 1.3065e+01 2.9004e-01 1.7106e+01 3.7092e-01 5.3493e+01 1.4152e+00 3.1985e-01 6.1541e-03
5.60e+02 9.2576e-01 1.1818e-01 4.0500e+00 8.6742e-02 1.3076e+01 2.9125e-01 1.7126e+01 3.7221e-01 5.3500e+01 1.4227e+00 3.2017e-01 6.0610e-03
5.65e+02 9.1173e-01 1.1808e-01 4.0581e+00 8.6800e-02 1.3086e+01 2.9247e-01 1.7144e+01 3.7355e-01 5.3501e+01 1.4322e+00 3.2051e-01 5.9830e-03
5.70e+02 8.9781e-01 1.1776e-01 4.0661e+00 8.6872e-02 1.3096e+01 2.9370e-01 1.7162e+01 3.7493e-01 5.3497e+01 1.4445e+00 3.2087e-01 5.9266e-03
5.75e+02 8.8397e-01 1.1723e-01 4.0739e+00 8.6952e-02 1.3106e+01 2.9493e-01 1.7179e+01 3.7635e-01 5.3486e+01 1.4606e+00 3.2127e-01 5.8989e-03
5.80e+02 8.7017e-01 1.1652e-01 4.0815e+00 8.7044e-02 1.3115e+01 2.9618e-01 1.7196e+01 3.7781e-01 5.3468e+01 1.4814e+00 3.2169e-01 5.9079e-03
5.85e+02 8.5636e-01 1.1566e-01 4.0889e+00 8.7148e-02 1.3123e+01 2.9745e-01 1.7212e+01 3.7932e-01 5.3444e+01 1.5079e+00 3.2214e-01 5.9619e-03
5.90e+02 8.4251e-01 1.1469e-01 4.0961e+00 8.7264e-02 1.3131e+01 2.9875e-01 1.7227e+01 3.8089e-01 5.3412e+01 1.5413e+00 3.2262e-01 6.0693e-03
5.95e+02 8.2856e-01 1.1366e-01 4.1032e+00 8.7393e-02 1.3138e+01 3.0010e-01 1.7241e+01 3.8252e-01 5.3372e+01 1.5826e+00 3.2314e-01 6.2375e-03
6.00e+02 8.1449e-01 1.1264e-01 4.1100e+00 8.7534e-02 1.3145e+01 3.0153e-01 1.7255e+01 3.8425e-01 5.3324e+01 1.6330e+00 3.2370e-01 6.4731e-03
6.05e+02 8.0025e-01 1.1172e-01 4.1167e+00 8.7687e-02 1.3150e+01 3.0307e-01 1.7267e+01 3.8608e-01 5.3268e+01 1.6934e+00 3.2430e-01 6.7813e-03
6.10e+02 7.8580e-01 1.1100e-01 4.1233e+00 8.7853e-02 1.3156e+01 3.0475e-01 1.7279e+01 3.8807e-01 5.3202e+01 1.7648e+00 3.2494e-01 7.1657e-03
6.15e+02 7.7110e-01 1.1060e-01 4.1296e+00 8.8032e-02 1.3160e+01 3.0662e-01 1.7290e+01 3.9023e-01 5.3128e+01 1.8478e+00 3.2563e-01 7.6285e-03
6.20e+02 7.5611e-01 1.1065e-01 4.1358e+00 8.8224e-02 1.3164e+01 3.0875e-01 1.7299e+01 3.9262e-01 5.3043e+01 1.9431e+00 3.2636e-01 8.1710e-03
6.25e+02 7.4078e-01 1.1132e-01 4.1418e+00 8.8429e-02 1.3166e+01 3.1118e-01 1.7308e+01 3.9530e-01 5.2948e+01 2.0514e+00 3.2715e-01 8.7937e-03
6.30e+02 7.2507e-01 1.1275e-01 4.1477e+00 8.8648e-02 1.3168e+01 3.1400e-01 1.7316e+01 3.9832e-01 5.2843e+01 2.1728e+00 3.2800e-01 9.4968e-03
6.35e+02 7.0895e-01 1.1511e-01 4.1533e+00 8.8882e-02 1.3169e+01 3.1728e-01 1.7322e+01 4.0176e-01 5.2727e+01 2.3078e+00 3.2891e-01 1.0281e-02
6.40e+02 6.9238e-01 1.1854e-01 4.1588e+00 8.9132e-02 1.3169e+01 3.2112e-01 1.7328e+01 4.0569e-01 5.2599e+01 2.4565e+00 3.2988e-01 1.1146e-02
6.45e+02 6.7530e-01 1.2317e-01 4.1641e+00 8.9395e-02 1.3168e+01 3.2561e-01 1.7332e+01 4.1021e-01 5.2460e+01 2.6191e+00 3.3092e-01 1.2093e-02
6.50e+02 6.5768e-01 1.2910e-01 4.1693e+00 8.9678e-02 1.3166e+01 3.3085e-01 1.7335e+01 4.1541e-01 5.2308e+01 2.7956e+00 3.3203e-01 1.3125e-02
6.55e+02 6.3949e-01 1.3639e-01 4.1743e+00 8.9980e-02 1.3162e+01 3.3695e-01 1.7337e+01 4.2139e-01 5.2144e+01 2.9862e+00 3.3322e-01 1.4242e-02
6.60e+02 6.2067e-01 1.4509e-01 4.1791e+00 9.0303e-02 1.3158e+01 3.4403e-01 1.7337e+01 4.2826e-01 5.1966e+01 3.1909e+00 3.3449e-01 1.5450e-02
6.65e+02 6.0119e-01 1.5521e-01 4.1837e+00 9.0649e-02 1.3152e+01 3.5219e-01 1.7336e+01 4.3615e-01 5.1775e+01 3.4097e+00 3.3585e-01 1.6751e-02


==> anc/out6 <==
#T I dI P dP E dE S dS CV dCV cs dcs
1.350e+02 1.1270e+00 1.2078e-01 1.8859e-01 5.4286e-02 1.6928e+00 2.0276e-01 1.8814e+00 2.4848e-01 1.6880e+01 5.4183e+00 1.3013e-01 1.5993e-01
1.400e+02 1.2832e+00 1.0474e-01 2.3287e-01 5.4415e-02 1.9818e+00 1.9924e-01 2.2146e+00 2.4722e-01 1.4434e+01 2.6189e+00 1.5830e-01 1.2095e-01
1.450e+02 1.3805e+00 1.0171e-01 2.7949e-01 5.4684e-02 2.2190e+00 2.0003e-01 2.4985e+00 2.4872e-01 1.6835e+01 2.3508e+00 1.5095e-01 1.2221e-01
1.500e+02 1.5995e+00 7.4194e-02 3.2946e-01 5.4959e-02 2.5879e+00 1.8692e-01 2.9174e+00 2.3840e-01 2.4253e+01 2.3733e+00 1.2154e-01 1.3949e-01
1.550e+02 1.9403e+00 6.2948e-02 3.8733e-01 5.5087e-02 3.1023e+00 1.7809e-01 3.4896e+00 2.3044e-01 2.9181e+01 1.9156e+00 1.2001e-01 1.3944e-01
1.600e+02 2.2968e+00 6.0198e-02 4.5453e-01 5.5109e-02 3.6604e+00 1.7647e-01 4.1149e+00 2.2905e-01 3.3275e+01 1.5562e+00 1.2390e-01 1.3671e-01
1.650e+02 2.6885e+00 5.3569e-02 5.3106e-01 5.5132e-02 4.2817e+00 1.7480e-01 4.8127e+00 2.2791e-01 3.9171e+01 1.3571e+00 1.2297e-01 1.3716e-01
1.700e+02 3.1450e+00 4.2731e-02 6.1797e-01 5.5163e-02 4.9990e+00 1.7171e-01 5.6169e+00 2.2556e-01 4.5525e+01 1.5207e+00 1.2350e-01 1.3683e-01
1.750e+02 3.5978e+00 4.5823e-02 7.1581e-01 5.5174e-02 5.7452e+00 1.7184e-01 6.4610e+00 2.2550e-01 4.8279e+01 1.2577e+00 1.3388e-01 1.3000e-01
1.800e+02 3.9638e+00 4.5974e-02 8.2252e-01 5.5179e-02 6.4313e+00 1.7211e-01 7.2538e+00 2.2576e-01 4.9088e+01 9.9279e-01 1.4781e-01 1.2091e-01
1.850e+02 4.2373e+00 3.9563e-02 9.3506e-01 5.5190e-02 7.0425e+00 1.7064e-01 7.9775e+00 2.2469e-01 4.9374e+01 1.2778e+00 1.6165e-01 1.1195e-01
1.900e+02 4.4250e+00 4.4002e-02 1.0507e+00 5.5202e-02 7.5772e+00 1.7185e-01 8.6280e+00 2.2566e-01 4.9174e+01 1.2673e+00 1.7553e-01 1.0291e-01
1.950e+02 4.5337e+00 4.8710e-02 1.1672e+00 5.5222e-02 8.0355e+00 1.7374e-01 9.2027e+00 2.2727e-01 4.8534e+01 9.9250e-01 1.8965e-01 9.3667e-02
2.000e+02 4.5735e+00 4.3928e-02 1.2827e+00 5.5256e-02 8.4215e+00 1.7292e-01 9.7042e+00 2.2680e-01 4.7858e+01 1.3207e+00 2.0288e-01 8.5198e-02
2.050e+02 4.5628e+00 4.7820e-02 1.3955e+00 5.5293e-02 8.7494e+00 1.7410e-01 1.0145e+01 2.2778e-01 4.7476e+01 1.5061e+00 2.1384e-01 7.8151e-02
2.100e+02 4.5207e+00 5.9191e-02 1.5050e+00 5.5336e-02 9.0358e+00 1.7827e-01 1.0541e+01 2.3120e-01 4.7489e+01 1.2213e+00 2.2205e-01 7.2657e-02
2.150e+02 4.4585e+00 6.4170e-02 1.6107e+00 5.5400e-02 9.2907e+00 1.8124e-01 1.0901e+01 2.3388e-01 4.7481e+01 9.8081e-01 2.2963e-01 6.7637e-02
2.200e+02 4.3794e+00 6.2214e-02 1.7123e+00 5.5489e-02 9.5164e+00 1.8171e-01 1.1229e+01 2.3463e-01 4.7386e+01 9.2285e-01 2.3700e-01 6.2854e-02
2.250e+02 4.2859e+00 5.6751e-02 1.8097e+00 5.5591e-02 9.7151e+00 1.8052e-01 1.1525e+01 2.3396e-01 4.7227e+01 9.7900e-01 2.4408e-01 5.8304e-02
2.300e+02 4.1807e+00 5.1650e-02 1.9028e+00 5.5691e-02 9.8891e+00 1.7900e-01 1.1792e+01 2.3289e-01 4.7030e+01 1.0265e+00 2.5080e-01 5.3982e-02
2.350e+02 4.0664e+00 4.8927e-02 1.9915e+00 5.5779e-02 1.0041e+01 1.7794e-01 1.2032e+01 2.3209e-01 4.6821e+01 9.8832e-01 2.5705e-01 4.9898e-02
2.400e+02 3.9457e+00 4.6993e-02 2.0759e+00 5.5853e-02 1.0173e+01 1.7712e-01 1.2249e+01 2.3146e-01 4.6625e+01 8.7326e-01 2.6275e-01 4.6123e-02
2.450e+02 3.8213e+00 4.2404e-02 2.1559e+00 5.5916e-02 1.0289e+01 1.7579e-01 1.2445e+01 2.3045e-01 4.6474e+01 8.8826e-01 2.6783e-01 4.2864e-02
2.500e+02 3.6958e+00 3.6477e-02 2.2319e+00 5.5971e-02 1.0391e+01 1.7431e-01 1.2623e+01 2.2935e-01 4.6410e+01 1.0979e+00 2.7209e-01 4.0303e-02
2.550e+02 3.5725e+00 3.6461e-02 2.3038e+00 5.6019e-02 1.0484e+01 1.7420e-01 1.2788e+01 2.2928e-01 4.6470e+01 1.2183e+00 2.7531e-01 3.8324e-02
2.600e+02 3.4543e+00 4.2973e-02 2.3721e+00 5.6063e-02 1.0570e+01 1.7582e-01 1.2943e+01 2.3059e-01 4.6667e+01 1.1516e+00 2.7743e-01 3.6817e-02
2.650e+02 3.3426e+00 5.0079e-02 2.4368e+00 5.6110e-02 1.0653e+01 1.7818e-01 1.3090e+01 2.3256e-01 4.6884e+01 1.0540e+00 2.7926e-01 3.5494e-02
2.700e+02 3.2370e+00 5.5184e-02 2.4983e+00 5.6166e-02 1.0732e+01 1.8046e-01 1.3230e+01 2.3458e-01 4.7096e+01 9.6845e-01 2.8096e-01 3.4287e-02
2.750e+02 3.1371e+00 5.7843e-02 2.5567e+00 5.6235e-02 1.0807e+01 1.8224e-01 1.3364e+01 2.3625e-01 4.7299e+01 9.0401e-01 2.8258e-01 3.3185e-02
2.800e+02 3.0426e+00 5.8333e-02 2.6124e+00 5.6317e-02 1.0880e+01 1.8335e-01 1.3492e+01 2.3743e-01 4.7493e+01 8.6793e-01 2.8411e-01 3.2170e-02
2.850e+02 2.9529e+00 5.7230e-02 2.6655e+00 5.6410e-02 1.0949e+01 1.8384e-01 1.3615e+01 2.3811e-01 4.7675e+01 8.6242e-01 2.8560e-01 3.1223e-02
2.900e+02 2.8677e+00 5.5268e-02 2.7161e+00 5.6510e-02 1.1016e+01 1.8388e-01 1.3732e+01 2.3841e-01 4.7844e+01 8.8312e-01 2.8705e-01 3.0324e-02
2.950e+02 2.7865e+00 5.3261e-02 2.7644e+00 5.6614e-02 1.1080e+01 1.8373e-01 1.3844e+01 2.3850e-01 4.7996e+01 9.2047e-01 2.8848e-01 2.9448e-02
3.000e+02 2.7088e+00 5.1977e-02 2.8106e+00 5.6717e-02 1.1141e+01 1.8362e-01 1.3951e+01 2.3858e-01 4.8130e+01 9.6280e-01 2.8991e-01 2.8572e-02
3.050e+02 2.6344e+00 5.1942e-02 2.8547e+00 5.6815e-02 1.1199e+01 1.8375e-01 1.4053e+01 2.3882e-01 4.8242e+01 9.9892e-01 2.9136e-01 2.7672e-02
3.100e+02 2.5626e+00 5.3251e-02 2.8970e+00 5.6910e-02 1.1254e+01 1.8425e-01 1.4151e+01 2.3932e-01 4.8330e+01 1.0192e+00 2.9285e-01 2.6723e-02
3.150e+02 2.4932e+00 5.5527e-02 2.9374e+00 5.7001e-02 1.1305e+01 1.8511e-01 1.4243e+01 2.4012e-01 4.8390e+01 1.0162e+00 2.9439e-01 2.5705e-02
3.200e+02 2.4256e+00 5.8075e-02 2.9762e+00 5.7091e-02 1.1354e+01 1.8620e-01 1.4330e+01 2.4112e-01 4.8420e+01 9.8484e-01 2.9601e-01 2.4601e-02
3.250e+02 2.3596e+00 6.0144e-02 3.0133e+00 5.7181e-02 1.1399e+01 1.8730e-01 1.4413e+01 2.4218e-01 4.8428e+01 9.3615e-01 2.9764e-01 2.3465e-02
3.300e+02 2.2949e+00 6.1338e-02 3.0488e+00 5.7274e-02 1.1441e+01 1.8824e-01 1.4490e+01 2.4313e-01 4.8432e+01 8.8800e-01 2.9921e-01 2.2386e-02
3.350e+02 2.2318e+00 6.1523e-02 3.0828e+00 5.7371e-02 1.1480e+01 1.8890e-01 1.4563e+01 2.4389e-01 4.8433e+01 8.4267e-01 3.0070e-01 2.1365e-02
3.400e+02 2.1701e+00 6.0688e-02 3.1154e+00 5.7471e-02 1.1516e+01 1.8921e-01 1.4632e+01 2.4437e-01 4.8431e+01 8.0242e-01 3.0212e-01 2.0404e-02
3.450e+02 2.1099e+00 5.8890e-02 3.1467e+00 5.7574e-02 1.1550e+01 1.8914e-01 1.4697e+01 2.4455e-01 4.8428e+01 7.6929e-01 3.0348e-01 1.9506e-02
3.500e+02 2.0512e+00 5.6239e-02 3.1766e+00 5.7678e-02 1.1581e+01 1.8872e-01 1.4758e+01 2.4442e-01 4.8425e+01 7.4498e-01 3.0475e-01 1.8672e-02
3.550e+02 1.9941e+00 5.2874e-02 3.2053e+00 5.7781e-02 1.1610e+01 1.8797e-01 1.4815e+01 2.4400e-01 4.8422e+01 7.3040e-01 3.0596e-01 1.7901e-02
3.600e+02 1.9385e+00 4.8966e-02 3.2328e+00 5.7880e-02 1.1637e+01 1.8697e-01 1.4870e+01 2.4333e-01 4.8421e+01 7.2554e-01 3.0709e-01 1.7192e-02
3.650e+02 1.8846e+00 4.4718e-02 3.2592e+00 5.7973e-02 1.1662e+01 1.8578e-01 1.4921e+01 2.4247e-01 4.8422e+01 7.2935e-01 3.0815e-01 1.6543e-02
3.700e+02 1.8323e+00 4.0364e-02 3.2845e+00 5.8057e-02 1.1686e+01 1.8448e-01 1.4970e+01 2.4148e-01 4.8427e+01 7.3993e-01 3.0914e-01 1.5952e-02
3.750e+02 1.7816e+00 3.6183e-02 3.3087e+00 5.8133e-02 1.1708e+01 1.8316e-01 1.5016e+01 2.4044e-01 4.8435e+01 7.5478e-01 3.1004e-01 1.5414e-02
3.800e+02 1.7325e+00 3.2496e-02 3.3320e+00 5.8196e-02 1.1728e+01 1.8189e-01 1.5060e+01 2.3939e-01 4.8449e+01 7.7122e-01 3.1087e-01 1.4924e-02
3.850e+02 1.6852e+00 2.9646e-02 3.3543e+00 5.8249e-02 1.1748e+01 1.8074e-01 1.5102e+01 2.3840e-01 4.8468e+01 7.8660e-01 3.1162e-01 1.4477e-02
3.900e+02 1.6396e+00 2.7918e-02 3.3758e+00 5.8290e-02 1.1767e+01 1.7977e-01 1.5143e+01 2.3753e-01 4.8494e+01 7.9856e-01 3.1228e-01 1.4068e-02
3.950e+02 1.5957e+00 2.7420e-02 3.3964e+00 5.8319e-02 1.1785e+01 1.7899e-01 1.5181e+01 2.3679e-01 4.8527e+01 8.0514e-01 3.1286e-01 1.3693e-02
4.000e+02 1.5535e+00 2.7992e-02 3.4162e+00 5.8339e-02 1.1802e+01 1.7843e-01 1.5218e+01 2.3623e-01 4.8567e+01 8.0527e-01 3.1337e-01 1.3348e-02
4.050e+02 1.5131e+00 2.9285e-02 3.4352e+00 5.8350e-02 1.1819e+01 1.7807e-01 1.5254e+01 2.3582e-01 4.8612e+01 8.0294e-01 3.1381e-01 1.3031e-02
4.100e+02 1.4744e+00 3.0959e-02 3.4535e+00 5.8354e-02 1.1835e+01 1.7787e-01 1.5289e+01 2.3555e-01 4.8658e+01 7.9982e-01 3.1422e-01 1.2738e-02
4.150e+02 1.4374e+00 3.2760e-02 3.4712e+00 5.8353e-02 1.1851e+01 1.7780e-01 1.5322e+01 2.3540e-01 4.8707e+01 7.9606e-01 3.1459e-01 1.2468e-02
4.200e+02 1.4019e+00 3.4519e-02 3.4882e+00 5.8347e-02 1.1866e+01 1.7785e-01 1.5355e+01 2.3536e-01 4.8758e+01 7.9181e-01 3.1493e-01 1.2221e-02
4.250e+02 1.3680e+00 3.6131e-02 3.5046e+00 5.8339e-02 1.1882e+01 1.7797e-01 1.5386e+01 2.3539e-01 4.8811e+01 7.8728e-01 3.1524e-01 1.1996e-02
4.300e+02 1.3355e+00 3.7536e-02 3.5204e+00 5.8330e-02 1.1897e+01 1.7816e-01 1.5417e+01 2.3550e-01 4.8866e+01 7.8264e-01 3.1551e-01 1.1791e-02
4.350e+02 1.3045e+00 3.8700e-02 3.5356e+00 5.8320e-02 1.1911e+01 1.7838e-01 1.5447e+01 2.3565e-01 4.8922e+01 7.7806e-01 3.1576e-01 1.1605e-02
4.400e+02 1.2749e+00 3.9612e-02 3.5504e+00 5.8311e-02 1.1926e+01 1.7863e-01 1.5476e+01 2.3584e-01 4.8980e+01 7.7375e-01 3.1599e-01 1.1437e-02
4.450e+02 1.2466e+00 4.0269e-02 3.5646e+00 5.8304e-02 1.1940e+01 1.7889e-01 1.5505e+01 2.3606e-01 4.9039e+01 7.6986e-01 3.1619e-01 1.1286e-02
4.500e+02 1.2195e+00 4.0682e-02 3.5784e+00 5.8298e-02 1.1955e+01 1.7915e-01 1.5533e+01 2.3629e-01 4.9098e+01 7.6656e-01 3.1638e-01 1.1151e-02
4.550e+02 1.1937e+00 4.0865e-02 3.5917e+00 5.8294e-02 1.1969e+01 1.7940e-01 1.5561e+01 2.3654e-01 4.9159e+01 7.6397e-01 3.1655e-01 1.1029e-02
4.600e+02 1.1690e+00 4.0837e-02 3.6046e+00 5.8294e-02 1.1983e+01 1.7965e-01 1.5588e+01 2.3679e-01 4.9220e+01 7.6223e-01 3.1670e-01 1.0920e-02
4.650e+02 1.1454e+00 4.0623e-02 3.6172e+00 5.8296e-02 1.1997e+01 1.7989e-01 1.5614e+01 2.3704e-01 4.9281e+01 7.6140e-01 3.1684e-01 1.0821e-02
4.700e+02 1.1229e+00 4.0249e-02 3.6293e+00 5.8301e-02 1.2011e+01 1.8010e-01 1.5640e+01 2.3729e-01 4.9342e+01 7.6152e-01 3.1698e-01 1.0731e-02
4.750e+02 1.1014e+00 3.9742e-02 3.6411e+00 5.8310e-02 1.2025e+01 1.8031e-01 1.5666e+01 2.3754e-01 4.9402e+01 7.6263e-01 3.1711e-01 1.0648e-02
4.800e+02 1.0808e+00 3.9134e-02 3.6525e+00 5.8321e-02 1.2038e+01 1.8051e-01 1.5691e+01 2.3778e-01 4.9462e+01 7.6470e-01 3.1724e-01 1.0571e-02
4.850e+02 1.0611e+00 3.8454e-02 3.6636e+00 5.8336e-02 1.2052e+01 1.8070e-01 1.5715e+01 2.3803e-01 4.9520e+01 7.6767e-01 3.1736e-01 1.0496e-02
4.900e+02 1.0422e+00 3.7737e-02 3.6744e+00 5.8353e-02 1.2065e+01 1.8089e-01 1.5740e+01 2.3827e-01 4.9577e+01 7.7143e-01 3.1749e-01 1.0423e-02
4.950e+02 1.0241e+00 3.7013e-02 3.6849e+00 5.8374e-02 1.2079e+01 1.8108e-01 1.5764e+01 2.3853e-01 4.9632e+01 7.7588e-01 3.1762e-01 1.0349e-02
5.000e+02 1.0067e+00 3.6315e-02 3.6951e+00 5.8397e-02 1.2092e+01 1.8128e-01 1.5787e+01 2.3878e-01 4.9685e+01 7.8085e-01 3.1775e-01 1.0272e-02
5.050e+02 9.9002e-01 3.5671e-02 3.7050e+00 5.8422e-02 1.2105e+01 1.8149e-01 1.5810e+01 2.3905e-01 4.9735e+01 7.8615e-01 3.1789e-01 1.0190e-02
5.100e+02 9.7394e-01 3.5107e-02 3.7147e+00 5.8450e-02 1.2118e+01 1.8171e-01 1.5833e+01 2.3933e-01 4.9782e+01 7.9160e-01 3.1805e-01 1.0101e-02
5.150e+02 9.5841e-01 3.4646e-02 3.7241e+00 5.8480e-02 1.2131e+01 1.8195e-01 1.5855e+01 2.3962e-01 4.9826e+01 7.9699e-01 3.1822e-01 1.0003e-02
5.200e+02 9.4339e-01 3.4303e-02 3.7333e+00 5.8512e-02 1.2143e+01 1.8221e-01 1.5877e+01 2.3993e-01 4.9865e+01 8.0208e-01 3.1840e-01 9.8936e-03
5.250e+02 9.2882e-01 3.4086e-02 3.7422e+00 5.8546e-02 1.2156e+01 1.8249e-01 1.5898e+01 2.4026e-01 4.9901e+01 8.0668e-01 3.1860e-01 9.7709e-03
5.300e+02 9.1465e-01 3.3995e-02 3.7510e+00 5.8582e-02 1.2168e+01 1.8279e-01 1.5919e+01 2.4060e-01 4.9931e+01 8.1057e-01 3.1882e-01 9.6328e-03
5.350e+02 9.0082e-01 3.4025e-02 3.7595e+00 5.8620e-02 1.2179e+01 1.8311e-01 1.5939e+01 2.4096e-01 4.9957e+01 8.1353e-01 3.1907e-01 9.4775e-03
5.400e+02 8.8729e-01 3.4161e-02 3.7678e+00 5.8659e-02 1.2191e+01 1.8344e-01 1.5959e+01 2.4134e-01 4.9976e+01 8.1539e-01 3.1933e-01 9.3029e-03
5.450e+02 8.7398e-01 3.4381e-02 3.7759e+00 5.8700e-02 1.2202e+01 1.8379e-01 1.5978e+01 2.4172e-01 4.9990e+01 8.1599e-01 3.1963e-01 9.1072e-03
5.500e+02 8.6087e-01 3.4660e-02 3.7839e+00 5.8741e-02 1.2212e+01 1.8415e-01 1.5996e+01 2.4211e-01 4.9999e+01 8.1549e-01 3.1995e-01 8.8960e-03
5.550e+02 8.4792e-01 3.4974e-02 3.7916e+00 5.8785e-02 1.2223e+01 1.8452e-01 1.6014e+01 2.4251e-01 5.0006e+01 8.1465e-01 3.2026e-01 8.6876e-03
5.600e+02 8.3513e-01 3.5303e-02 3.7991e+00 5.8830e-02 1.2233e+01 1.8488e-01 1.6032e+01 2.4291e-01 5.0013e+01 8.1351e-01 3.2056e-01 8.4827e-03
5.650e+02 8.2251e-01 3.5630e-02 3.8065e+00 5.8867e-02 1.2242e+01 1.8520e-01 1.6048e+01 2.4325e-01 5.0018e+01 8.1188e-01 3.2086e-01 8.2814e-03
5.700e+02 8.1005e-01 3.5940e-02 3.8137e+00 5.8920e-02 1.2251e+01 1.8558e-01 1.6065e+01 2.4367e-01 5.0024e+01 8.1022e-01 3.2115e-01 8.0836e-03
5.750e+02 7.9776e-01 3.6222e-02 3.8207e+00 5.8970e-02 1.2260e+01 1.8594e-01 1.6081e+01 2.4407e-01 5.0028e+01 8.0836e-01 3.2144e-01 7.8895e-03
5.800e+02 7.8562e-01 3.6466e-02 3.8276e+00 5.9019e-02 1.2268e+01 1.8627e-01 1.6096e+01 2.4444e-01 5.0032e+01 8.0614e-01 3.2172e-01 7.6990e-03
5.850e+02 7.7365e-01 3.6666e-02 3.8343e+00 5.9068e-02 1.2276e+01 1.8659e-01 1.6111e+01 2.4480e-01 5.0035e+01 8.0371e-01 3.2200e-01 7.5121e-03
5.900e+02 7.6183e-01 3.6816e-02 3.8408e+00 5.9118e-02 1.2284e+01 1.8689e-01 1.6125e+01 2.4515e-01 5.0038e+01 8.0106e-01 3.2227e-01 7.3290e-03
5.950e+02 7.5018e-01 3.6912e-02 3.8472e+00 5.9170e-02 1.2292e+01 1.8718e-01 1.6139e+01 2.4549e-01 5.0040e+01 7.9828e-01 3.2253e-01 7.1496e-03
6.000e+02 7.3868e-01 3.6951e-02 3.8534e+00 5.9221e-02 1.2299e+01 1.8743e-01 1.6152e+01 2.4579e-01 5.0041e+01 7.9529e-01 3.2279e-01 6.9740e-03
6.050e+02 7.2734e-01 3.6931e-02 3.8595e+00 5.9272e-02 1.2306e+01 1.8767e-01 1.6165e+01 2.4609e-01 5.0042e+01 7.9220e-01 3.2304e-01 6.8022e-03
6.100e+02 7.1615e-01 3.6852e-02 3.8654e+00 5.9318e-02 1.2312e+01 1.8787e-01 1.6178e+01 2.4634e-01 5.0043e+01 7.8893e-01 3.2329e-01 6.6343e-03
6.150e+02 7.0511e-01 3.6713e-02 3.8712e+00 5.9377e-02 1.2319e+01 1.8809e-01 1.6190e+01 2.4662e-01 5.0043e+01 7.8573e-01 3.2353e-01 6.4703e-03
6.200e+02 6.9423e-01 3.6515e-02 3.8769e+00 5.9429e-02 1.2325e+01 1.8825e-01 1.6202e+01 2.4685e-01 5.0043e+01 7.8240e-01 3.2376e-01 6.3103e-03
6.250e+02 6.8351e-01 3.6259e-02 3.8824e+00 5.9475e-02 1.2331e+01 1.8838e-01 1.6213e+01 2.4703e-01 5.0042e+01 7.7895e-01 3.2400e-01 6.1543e-03
6.300e+02 6.7293e-01 3.5947e-02 3.8878e+00 5.9534e-02 1.2336e+01 1.8852e-01 1.6224e+01 2.4725e-01 5.0041e+01 7.7566e-01 3.2422e-01 6.0024e-03
6.350e+02 6.6250e-01 3.5582e-02 3.8931e+00 5.9586e-02 1.2342e+01 1.8861e-01 1.6235e+01 2.4741e-01 5.0040e+01 7.7231e-01 3.2444e-01 5.8546e-03
6.400e+02 6.5223e-01 3.5164e-02 3.8983e+00 5.9638e-02 1.2347e+01 1.8868e-01 1.6245e+01 2.4755e-01 5.0039e+01 7.6899e-01 3.2466e-01 5.7110e-03
6.450e+02 6.4210e-01 3.4699e-02 3.9033e+00 5.9689e-02 1.2352e+01 1.8872e-01 1.6255e+01 2.4766e-01 5.0037e+01 7.6574e-01 3.2487e-01 5.5716e-03
6.500e+02 6.3212e-01 3.4188e-02 3.9082e+00 5.9739e-02 1.2357e+01 1.8874e-01 1.6265e+01 2.4775e-01 5.0035e+01 7.6256e-01 3.2507e-01 5.4364e-03
6.550e+02 6.2228e-01 3.3635e-02 3.9130e+00 5.9782e-02 1.2361e+01 1.8870e-01 1.6274e+01 2.4778e-01 5.0033e+01 7.5937e-01 3.2527e-01 5.3055e-03
6.600e+02 6.1259e-01 3.3044e-02 3.9177e+00 5.9838e-02 1.2366e+01 1.8870e-01 1.6283e+01 2.4786e-01 5.0031e+01 7.5653e-01 3.2547e-01 5.1789e-03
6.650e+02 6.0305e-01 3.2419e-02 3.9223e+00 5.9886e-02 1.2370e+01 1.8865e-01 1.6292e+01 2.4789e-01 5.0029e+01 7.5370e-01 3.2566e-01 5.0566e-03
6.700e+02 5.9365e-01 3.1765e-02 3.9268e+00 5.9932e-02 1.2374e+01 1.8858e-01 1.6301e+01 2.4788e-01 5.0027e+01 7.5103e-01 3.2584e-01 4.9386e-03
6.750e+02 5.8439e-01 3.1086e-02 3.9312e+00 5.9978e-02 1.2378e+01 1.8848e-01 1.6309e+01 2.4786e-01 5.0024e+01 7.4851e-01 3.2602e-01 4.8249e-03
6.800e+02 5.7527e-01 3.0387e-02 3.9354e+00 6.0022e-02 1.2382e+01 1.8837e-01 1.6317e+01 2.4782e-01 5.0022e+01 7.4616e-01 3.2620e-01 4.7154e-03
6.850e+02 5.6629e-01 2.9674e-02 3.9396e+00 6.0065e-02 1.2385e+01 1.8824e-01 1.6325e+01 2.4776e-01 5.0019e+01 7.4400e-01 3.2637e-01 4.6102e-03
6.900e+02 5.5745e-01 2.8950e-02 3.9437e+00 6.0107e-02 1.2389e+01 1.8809e-01 1.6332e+01 2.4768e-01 5.0017e+01 7.4201e-01 3.2654e-01 4.5091e-03
6.950e+02 5.4875e-01 2.8223e-02 3.9478e+00 6.0136e-02 1.2392e+01 1.8791e-01 1.6340e+01 2.4755e-01 5.0015e+01 7.4023e-01 3.2670e-01 4.4121e-03
7.000e+02 5.4019e-01 2.7498e-02 3.9516e+00 6.0185e-02 1.2395e+01 1.8776e-01 1.6347e+01 2.4747e-01 5.0011e+01 7.3860e-01 3.2686e-01 4.3192e-03
7.050e+02 5.3177e-01 2.6780e-02 3.9554e+00 6.0221e-02 1.2398e+01 1.8757e-01 1.6353e+01 2.4734e-01 5.0009e+01 7.3719e-01 3.2701e-01 4.2302e-03
7.100e+02 5.2348e-01 2.6077e-02 3.9592e+00 6.0257e-02 1.2401e+01 1.8737e-01 1.6360e+01 2.4720e-01 5.0006e+01 7.3595e-01 3.2716e-01 4.1449e-03
7.150e+02 5.1532e-01 2.5393e-02 3.9628e+00 6.0290e-02 1.2404e+01 1.8716e-01 1.6367e+01 2.4704e-01 5.0004e+01 7.3489e-01 3.2730e-01 4.0633e-03
7.200e+02 5.0730e-01 2.4736e-02 3.9664e+00 6.0321e-02 1.2406e+01 1.8695e-01 1.6373e+01 2.4688e-01 5.0002e+01 7.3399e-01 3.2744e-01 3.9851e-03
7.250e+02 4.9941e-01 2.4112e-02 3.9698e+00 6.0351e-02 1.2409e+01 1.8673e-01 1.6379e+01 2.4671e-01 4.9999e+01 7.3326e-01 3.2758e-01 3.9102e-03
7.300e+02 4.9165e-01 2.3526e-02 3.9733e+00 6.0378e-02 1.2411e+01 1.8650e-01 1.6385e+01 2.4652e-01 4.9997e+01 7.3267e-01 3.2771e-01 3.8384e-03
7.350e+02 4.8402e-01 2.2985e-02 3.9766e+00 6.0404e-02 1.2414e+01 1.8627e-01 1.6390e+01 2.4633e-01 4.9995e+01 7.3221e-01 3.2784e-01 3.7695e-03
7.400e+02 4.7652e-01 2.2492e-02 3.9799e+00 6.0445e-02 1.2416e+01 1.8606e-01 1.6396e+01 2.4618e-01 4.9994e+01 7.3191e-01 3.2796e-01 3.7033e-03
7.450e+02 4.6915e-01 2.2054e-02 3.9830e+00 6.0451e-02 1.2418e+01 1.8581e-01 1.6401e+01 2.4594e-01 4.9992e+01 7.3162e-01 3.2808e-01 3.6395e-03
7.500e+02 4.6190e-01 2.1672e-02 3.9861e+00 6.0471e-02 1.2420e+01 1.8558e-01 1.6406e+01 2.4574e-01 4.9990e+01 7.3145e-01 3.2820e-01 3.5779e-03
7.550e+02 4.5479e-01 2.1351e-02 3.9892e+00 6.0490e-02 1.2422e+01 1.8535e-01 1.6412e+01 2.4554e-01 4.9989e+01 7.3137e-01 3.2831e-01 3.5183e-03
7.600e+02 4.4780e-01 2.1091e-02 3.9922e+00 6.0506e-02 1.2424e+01 1.8512e-01 1.6416e+01 2.4533e-01 4.9987e+01 7.3128e-01 3.2841e-01 3.4603e-03
7.650e+02 4.4093e-01 2.0893e-02 3.9951e+00 6.0511e-02 1.2426e+01 1.8487e-01 1.6421e+01 2.4509e-01 4.9987e+01 7.3129e-01 3.2852e-01 3.4037e-03
7.700e+02 4.3419e-01 2.0755e-02 3.9979e+00 6.0535e-02 1.2428e+01 1.8468e-01 1.6426e+01 2.4493e-01 4.9985e+01 7.3119e-01 3.2862e-01 3.3484e-03
7.750e+02 4.2756e-01 2.0674e-02 4.0008e+00 6.0553e-02 1.2430e+01 1.8449e-01 1.6431e+01 2.4476e-01 4.9985e+01 7.3120e-01 3.2871e-01 3.2940e-03
7.800e+02 4.2106e-01 2.0647e-02 4.0036e+00 6.0618e-02 1.2432e+01 1.8443e-01 1.6435e+01 2.4476e-01 4.9986e+01 7.3136e-01 3.2880e-01 3.2403e-03
7.850e+02 4.1469e-01 2.0668e-02 4.0061e+00 6.0565e-02 1.2433e+01 1.8407e-01 1.6439e+01 2.4434e-01 4.9984e+01 7.3091e-01 3.2889e-01 3.1871e-03
7.900e+02 4.0843e-01 2.0732e-02 4.0087e+00 6.0571e-02 1.2435e+01 1.8387e-01 1.6443e+01 2.4416e-01 4.9984e+01 7.3070e-01 3.2897e-01 3.1342e-03
7.950e+02 4.0228e-01 2.0831e-02 4.0113e+00 6.0578e-02 1.2436e+01 1.8370e-01 1.6447e+01 2.4398e-01 4.9984e+01 7.3043e-01 3.2905e-01 3.0815e-03
8.000e+02 3.9626e-01 2.0958e-02 4.0138e+00 6.0582e-02 1.2438e+01 1.8352e-01 1.6451e+01 2.4380e-01 4.9985e+01 7.3006e-01 3.2913e-01 3.0288e-03
8.050e+02 3.9035e-01 2.1106e-02 4.0162e+00 6.0584e-02 1.2439e+01 1.8335e-01 1.6455e+01 2.4363e-01 4.9986e+01 7.2961e-01 3.2920e-01 2.9760e-03
8.100e+02 3.8456e-01 2.1266e-02 4.0186e+00 6.0586e-02 1.2440e+01 1.8320e-01 1.6459e+01 2.4347e-01 4.9987e+01 7.2906e-01 3.2927e-01 2.9230e-03
8.150e+02 3.7888e-01 2.1431e-02 4.0210e+00 6.0590e-02 1.2442e+01 1.8306e-01 1.6463e+01 2.4334e-01 4.9988e+01 7.2846e-01 3.2934e-01 2.8698e-03
8.200e+02 3.7332e-01 2.1593e-02 4.0233e+00 6.0587e-02 1.2443e+01 1.8291e-01 1.6466e+01 2.4318e-01 4.9989e+01 7.2778e-01 3.2940e-01 2.8176e-03
8.250e+02 3.6787e-01 2.1746e-02 4.0255e+00 6.0585e-02 1.2444e+01 1.8278e-01 1.6470e+01 2.4304e-01 4.9991e+01 7.2712e-01 3.2946e-01 2.7673e-03
8.300e+02 3.6253e-01 2.1888e-02 4.0277e+00 6.0583e-02 1.2446e+01 1.8266e-01 1.6473e+01 2.4291e-01 4.9993e+01 7.2649e-01 3.2952e-01 2.7189e-03
8.350e+02 3.5729e-01 2.2014e-02 4.0299e+00 6.0580e-02 1.2447e+01 1.8254e-01 1.6477e+01 2.4279e-01 4.9995e+01 7.2588e-01 3.2957e-01 2.6724e-03
8.400e+02 3.5217e-01 2.2123e-02 4.0320e+00 6.0577e-02 1.2448e+01 1.8243e-01 1.6480e+01 2.4267e-01 4.9998e+01 7.2529e-01 3.2962e-01 2.6280e-03
8.450e+02 3.4715e-01 2.2212e-02 4.0342e+00 6.0614e-02 1.2450e+01 1.8247e-01 1.6484e+01 2.4275e-01 5.0001e+01 7.2530e-01 3.2967e-01 2.5856e-03
8.500e+02 3.4224e-01 2.2279e-02 4.0361e+00 6.0568e-02 1.2451e+01 1.8223e-01 1.6487e+01 2.4245e-01 5.0003e+01 7.2424e-01 3.2972e-01 2.5453e-03
8.550e+02 3.3743e-01 2.2324e-02 4.0381e+00 6.0564e-02 1.2452e+01 1.8213e-01 1.6490e+01 2.4236e-01 5.0006e+01 7.2378e-01 3.2976e-01 2.5072e-03
8.600e+02 3.3273e-01 2.2346e-02 4.0401e+00 6.0558e-02 1.2453e+01 1.8204e-01 1.6493e+01 2.4226e-01 5.0010e+01 7.2337e-01 3.2980e-01 2.4712e-03
8.650e+02 3.2813e-01 2.2343e-02 4.0420e+00 6.0552e-02 1.2454e+01 1.8196e-01 1.6496e+01 2.4217e-01 5.0013e+01 7.2302e-01 3.2984e-01 2.4376e-03
8.700e+02 3.2362e-01 2.2317e-02 4.0439e+00 6.0545e-02 1.2455e+01 1.8188e-01 1.6499e+01 2.4208e-01 5.0017e+01 7.2273e-01 3.2987e-01 2.4062e-03
8.750e+02 3.1922e-01 2.2266e-02 4.0457e+00 6.0538e-02 1.2456e+01 1.8180e-01 1.6502e+01 2.4200e-01 5.0021e+01 7.2250e-01 3.2991e-01 2.3771e-03
8.800e+02 3.1491e-01 2.2193e-02 4.0475e+00 6.0532e-02 1.2457e+01 1.8173e-01 1.6505e+01 2.4192e-01 5.0025e+01 7.2235e-01 3.2994e-01 2.3503e-03
8.850e+02 3.1069e-01 2.2096e-02 4.0493e+00 6.0521e-02 1.2459e+01 1.8165e-01 1.6508e+01 2.4184e-01 5.0029e+01 7.2229e-01 3.2997e-01 2.3259e-03
8.900e+02 3.0658e-01 2.1976e-02 4.0510e+00 6.0518e-02 1.2460e+01 1.8160e-01 1.6511e+01 2.4178e-01 5.0034e+01 7.2229e-01 3.2999e-01 2.3039e-03
8.950e+02 3.0255e-01 2.1836e-02 4.0527e+00 6.0510e-02 1.2461e+01 1.8153e-01 1.6514e+01 2.4171e-01 5.0038e+01 7.2238e-01 3.3002e-01 2.2842e-03
9.000e+02 2.9862e-01 2.1674e-02 4.0544e+00 6.0501e-02 1.2462e+01 1.8147e-01 1.6516e+01 2.4165e-01 5.0044e+01 7.2258e-01 3.3004e-01 2.2669e-03
9.050e+02 2.9477e-01 2.1494e-02 4.0561e+00 6.0495e-02 1.2463e+01 1.8142e-01 1.6519e+01 2.4159e-01 5.0049e+01 7.2283e-01 3.3006e-01 2.2519e-03
9.100e+02 2.9102e-01 2.1296e-02 4.0577e+00 6.0488e-02 1.2464e+01 1.8137e-01 1.6522e+01 2.4154e-01 5.0054e+01 7.2320e-01 3.3008e-01 2.2392e-03
9.150e+02 2.8735e-01 2.1081e-02 4.0593e+00 6.0480e-02 1.2465e+01 1.8132e-01 1.6524e+01 2.4149e-01 5.0059e+01 7.2366e-01 3.3010e-01 2.2288e-03
9.200e+02 2.8377e-01 2.0851e-02 4.0608e+00 6.0473e-02 1.2466e+01 1.8127e-01 1.6527e+01 2.4145e-01 5.0065e+01 7.2421e-01 3.3011e-01 2.2206e-03
9.250e+02 2.8028e-01 2.0608e-02 4.0623e+00 6.0466e-02 1.2467e+01 1.8123e-01 1.6530e+01 2.4140e-01 5.0071e+01 7.2486e-01 3.3012e-01 2.2145e-03
9.300e+02 2.7687e-01 2.0354e-02 4.0638e+00 6.0459e-02 1.2468e+01 1.8119e-01 1.6532e+01 2.4136e-01 5.0077e+01 7.2561e-01 3.3014e-01 2.2106e-03
9.350e+02 2.7354e-01 2.0090e-02 4.0653e+00 6.0451e-02 1.2469e+01 1.8115e-01 1.6535e+01 2.4132e-01 5.0083e+01 7.2645e-01 3.3015e-01 2.2086e-03
9.400e+02 2.7029e-01 1.9818e-02 4.0668e+00 6.0445e-02 1.2471e+01 1.8112e-01 1.6537e+01 2.4129e-01 5.0090e+01 7.2739e-01 3.3015e-01 2.2086e-03
9.450e+02 2.6712e-01 1.9541e-02 4.0682e+00 6.0438e-02 1.2472e+01 1.8109e-01 1.6540e+01 2.4126e-01 5.0096e+01 7.2842e-01 3.3016e-01 2.2103e-03
9.500e+02 2.6403e-01 1.9261e-02 4.0696e+00 6.0431e-02 1.2473e+01 1.8106e-01 1.6542e+01 2.4124e-01 5.0103e+01 7.2954e-01 3.3017e-01 2.2138e-03
9.550e+02 2.6101e-01 1.8981e-02 4.0710e+00 6.0425e-02 1.2474e+01 1.8104e-01 1.6545e+01 2.4122e-01 5.0110e+01 7.3074e-01 3.3017e-01 2.2188e-03
9.600e+02 2.5807e-01 1.8701e-02 4.0723e+00 6.0418e-02 1.2475e+01 1.8102e-01 1.6547e+01 2.4120e-01 5.0117e+01 7.3204e-01 3.3018e-01 2.2253e-03
9.650e+02 2.5521e-01 1.8426e-02 4.0737e+00 6.0412e-02 1.2476e+01 1.8101e-01 1.6550e+01 2.4119e-01 5.0124e+01 7.3340e-01 3.3018e-01 2.2332e-03
9.700e+02 2.5241e-01 1.8157e-02 4.0750e+00 6.0407e-02 1.2477e+01 1.8100e-01 1.6552e+01 2.4118e-01 5.0132e+01 7.3486e-01 3.3018e-01 2.2423e-03
9.750e+02 2.4969e-01 1.7896e-02 4.0763e+00 6.0401e-02 1.2478e+01 1.8100e-01 1.6555e+01 2.4117e-01 5.0139e+01 7.3637e-01 3.3018e-01 2.2525e-03
9.800e+02 2.4704e-01 1.7647e-02 4.0775e+00 6.0394e-02 1.2480e+01 1.8099e-01 1.6557e+01 2.4117e-01 5.0147e+01 7.3795e-01 3.3018e-01 2.2636e-03
9.850e+02 2.4446e-01 1.7413e-02 4.0788e+00 6.0391e-02 1.2481e+01 1.8100e-01 1.6560e+01 2.4118e-01 5.0154e+01 7.3961e-01 3.3017e-01 2.2756e-03
9.900e+02 2.4194e-01 1.7194e-02 4.0800e+00 6.0385e-02 1.2482e+01 1.8101e-01 1.6562e+01 2.4119e-01 5.0162e+01 7.4129e-01 3.3017e-01 2.2883e-03
9.950e+02 2.3949e-01 1.6994e-02 4.0812e+00 6.0367e-02 1.2483e+01 1.8098e-01 1.6564e+01 2.4115e-01 5.0170e+01 7.4287e-01 3.3017e-01 2.3015e-03
1.000e+03 2.3711e-01 1.6815e-02 4.0824e+00 6.0376e-02 1.2484e+01 1.8104e-01 1.6567e+01 2.4122e-01 5.0178e+01 7.4480e-01 3.3016e-01 2.3152e-03
1.005e+03 2.3478e-01 1.6659e-02 4.0836e+00 6.0368e-02 1.2486e+01 1.8105e-01 1.6569e+01 2.4123e-01 5.0186e+01 7.4653e-01 3.3016e-01 2.3292e-03
1.010e+03 2.3252e-01 1.6528e-02 4.0848e+00 6.0368e-02 1.2487e+01 1.8109e-01 1.6572e+01 2.4127e-01 5.0194e+01 7.4844e-01 3.3015e-01 2.3433e-03
1.015e+03 2.3032e-01 1.6423e-02 4.0859e+00 6.0364e-02 1.2488e+01 1.8112e-01 1.6574e+01 2.4130e-01 5.0202e+01 7.5027e-01 3.3015e-01 2.3576e-03
1.020e+03 2.2818e-01 1.6346e-02 4.0870e+00 6.0360e-02 1.2489e+01 1.8116e-01 1.6576e+01 2.4134e-01 5.0211e+01 7.5212e-01 3.3014e-01 2.3718e-03
1.025e+03 2.2610e-01 1.6297e-02 4.0881e+00 6.0358e-02 1.2491e+01 1.8121e-01 1.6579e+01 2.4138e-01 5.0219e+01 7.5396e-01 3.3013e-01 2.3858e-03
1.030e+03 2.2407e-01 1.6277e-02 4.0892e+00 6.0355e-02 1.2492e+01 1.8126e-01 1.6581e+01 2.4143e-01 5.0227e+01 7.5578e-01 3.3012e-01 2.3995e-03
1.035e+03 2.2210e-01 1.6287e-02 4.0903e+00 6.0353e-02 1.2493e+01 1.8131e-01 1.6583e+01 2.4148e-01 5.0236e+01 7.5758e-01 3.3012e-01 2.4129e-03
1.040e+03 2.2018e-01 1.6325e-02 4.0914e+00 6.0350e-02 1.2494e+01 1.8137e-01 1.6586e+01 2.4153e-01 5.0244e+01 7.5934e-01 3.3011e-01 2.4257e-03
1.045e+03 2.1831e-01 1.6392e-02 4.0924e+00 6.0348e-02 1.2496e+01 1.8143e-01 1.6588e+01 2.4160e-01 5.0253e+01 7.6106e-01 3.3010e-01 2.4380e-03
1.050e+03 2.1650e-01 1.6486e-02 4.0935e+00 6.0347e-02 1.2497e+01 1.8150e-01 1.6590e+01 2.4166e-01 5.0261e+01 7.6274e-01 3.3009e-01 2.4496e-03
1.055e+03 2.1473e-01 1.6607e-02 4.0945e+00 6.0347e-02 1.2498e+01 1.8158e-01 1.6593e+01 2.4174e-01 5.0269e+01 7.6437e-01 3.3008e-01 2.4605e-03
1.060e+03 2.1301e-01 1.6752e-02 4.0955e+00 6.0349e-02 1.2500e+01 1.8167e-01 1.6595e+01 2.4182e-01 5.0278e+01 7.6595e-01 3.3007e-01 2.4704e-03
1.065e+03 2.1134e-01 1.6919e-02 4.0965e+00 6.0344e-02 1.2501e+01 1.8174e-01 1.6597e+01 2.4188e-01 5.0286e+01 7.6735e-01 3.3006e-01 2.4795e-03
1.070e+03 2.0972e-01 1.7107e-02 4.0975e+00 6.0344e-02 1.2502e+01 1.8183e-01 1.6600e+01 2.4197e-01 5.0295e+01 7.6872e-01 3.3005e-01 2.4876e-03
1.075e+03 2.0813e-01 1.7313e-02 4.0985e+00 6.0344e-02 1.2504e+01 1.8192e-01 1.6602e+01 2.4205e-01 5.0303e+01 7.6999e-01 3.3005e-01 2.4945e-03
1.080e+03 2.0659e-01 1.7535e-02 4.0994e+00 6.0344e-02 1.2505e+01 1.8201e-01 1.6604e+01 2.4214e-01 5.0311e+01 7.7116e-01 3.3004e-01 2.5004e-03
1.085e+03 2.0510e-01 1.7770e-02 4.1004e+00 6.0340e-02 1.2506e+01 1.8210e-01 1.6607e+01 2.4223e-01 5.0320e+01 7.7220e-01 3.3003e-01 2.5051e-03
1.090e+03 2.0364e-01 1.8016e-02 4.1013e+00 6.0346e-02 1.2508e+01 1.8221e-01 1.6609e+01 2.4234e-01 5.0328e+01 7.7315e-01 3.3002e-01 2.5085e-03
1.095e+03 2.0222e-01 1.8270e-02 4.1022e+00 6.0348e-02 1.2509e+01 1.8232e-01 1.6611e+01 2.4244e-01 5.0336e+01 7.7395e-01 3.3001e-01 2.5107e-03
1.100e+03 2.0084e-01 1.8529e-02 4.1032e+00 6.0349e-02 1.2510e+01 1.8242e-01 1.6613e+01 2.4254e-01 5.0344e+01 7.7460e-01 3.3001e-01 2.5116e-03
1.105e+03 1.9949e-01 1.8791e-02 4.1041e+00 6.0352e-02 1.2512e+01 1.8253e-01 1.6616e+01 2.4264e-01 5.0352e+01 7.7514e-01 3.3000e-01 2.5111e-03
1.110e+03 1.9818e-01 1.9054e-02 4.1050e+00 6.0355e-02 1.2513e+01 1.8264e-01 1.6618e+01 2.4275e-01 5.0360e+01 7.7552e-01 3.3000e-01 2.5093e-03
1.115e+03 1.9690e-01 1.9314e-02 4.1058e+00 6.0351e-02 1.2514e+01 1.8273e-01 1.6620e+01 2.4283e-01 5.0367e+01 7.7561e-01 3.2999e-01 2.5062e-03
1.120e+03 1.9565e-01 1.9569e-02 4.1067e+00 6.0358e-02 1.2516e+01 1.8286e-01 1.6623e+01 2.4296e-01 5.0375e+01 7.7578e-01 3.2999e-01 2.5016e-03
1.125e+03 1.9444e-01 1.9818e-02 4.1076e+00 6.0363e-02 1.2517e+01 1.8298e-01 1.6625e+01 2.4307e-01 5.0382e+01 7.7572e-01 3.2998e-01 2.4958e-03
1.130e+03 1.9325e-01 2.0058e-02 4.1085e+00 6.0368e-02 1.2519e+01 1.8309e-01 1.6627e+01 2.4319e-01 5.0389e+01 7.7550e-01 3.2998e-01 2.4886e-03
1.135e+03 1.9209e-01 2.0286e-02 4.1093e+00 6.0371e-02 1.2520e+01 1.8320e-01 1.6629e+01 2.4329e-01 5.0396e+01 7.7506e-01 3.2998e-01 2.4802e-03
1.140e+03 1.9096e-01 2.0501e-02 4.1102e+00 6.0376e-02 1.2521e+01 1.8331e-01 1.6632e+01 2.4340e-01 5.0403e+01 7.7451e-01 3.2998e-01 2.4705e-03
1.145e+03 1.8985e-01 2.0700e-02 4.1110e+00 6.0380e-02 1.2523e+01 1.8342e-01 1.6634e+01 2.4351e-01 5.0410e+01 7.7378e-01 3.2998e-01 2.4597e-03
1.150e+03 1.8877e-01 2.0882e-02 4.1118e+00 6.0385e-02 1.2524e+01 1.8352e-01 1.6636e+01 2.4361e-01 5.0416e+01 7.7291e-01 3.2998e-01 2.4478e-03
1.155e+03 1.8770e-01 2.1045e-02 4.1126e+00 6.0390e-02 1.2526e+01 1.8362e-01 1.6638e+01 2.4371e-01 5.0423e+01 7.7189e-01 3.2998e-01 2.4350e-03
1.160e+03 1.8666e-01 2.1187e-02 4.1134e+00 6.0395e-02 1.2527e+01 1.8372e-01 1.6640e+01 2.4381e-01 5.0429e+01 7.7073e-01 3.2998e-01 2.4213e-03
1.165e+03 1.8564e-01 2.1307e-02 4.1142e+00 6.0402e-02 1.2528e+01 1.8381e-01 1.6643e+01 2.4391e-01 5.0434e+01 7.6945e-01 3.2999e-01 2.4070e-03
1.170e+03 1.8464e-01 2.1404e-02 4.1150e+00 6.0407e-02 1.2530e+01 1.8390e-01 1.6645e+01 2.4400e-01 5.0440e+01 7.6804e-01 3.3000e-01 2.3921e-03
1.175e+03 1.8365e-01 2.1475e-02 4.1158e+00 6.0407e-02 1.2531e+01 1.8396e-01 1.6647e+01 2.4406e-01 5.0445e+01 7.6640e-01 3.3000e-01 2.3770e-03
1.180e+03 1.8268e-01 2.1519e-02 4.1166e+00 6.0420e-02 1.2532e+01 1.8406e-01 1.6649e+01 2.4417e-01 5.0450e+01 7.6497e-01 3.3001e-01 2.3617e-03
1.185e+03 1.8172e-01 2.1536e-02 4.1174e+00 6.0427e-02 1.2534e+01 1.8413e-01 1.6651e+01 2.4425e-01 5.0455e+01 7.6331e-01 3.3002e-01 2.3467e-03
1.190e+03 1.8078e-01 2.1525e-02 4.1181e+00 6.0434e-02 1.2535e+01 1.8419e-01 1.6653e+01 2.4432e-01 5.0460e+01 7.6163e-01 3.3004e-01 2.3322e-03
1.195e+03 1.7985e-01 2.1485e-02 4.1189e+00 6.0441e-02 1.2536e+01 1.8425e-01 1.6655e+01 2.4438e-01 5.0464e+01 7.5992e-01 3.3005e-01 2.3185e-03
1.200e+03 1.7892e-01 2.1415e-02 4.1194e+00 6.0654e-02 1.2537e+01 1.8489e-01 1.6657e+01 2.4523e-01 5.0465e+01 7.6082e-01 3.3007e-01 2.3062e-03
1.205e+03 1.7801e-01 2.1314e-02 4.1204e+00 6.0454e-02 1.2539e+01 1.8433e-01 1.6660e+01 2.4448e-01 5.0471e+01 7.5655e-01 3.3008e-01 2.2953e-03
1.210e+03 1.7710e-01 2.1183e-02 4.1211e+00 6.0463e-02 1.2540e+01 1.8437e-01 1.6662e+01 2.4453e-01 5.0474e+01 7.5498e-01 3.3010e-01 2.2866e-03
1.215e+03 1.7620e-01 2.1022e-02 4.1218e+00 6.0470e-02 1.2542e+01 1.8439e-01 1.6664e+01 2.4456e-01 5.0477e+01 7.5356e-01 3.3012e-01 2.2805e-03
1.220e+03 1.7530e-01 2.0832e-02 4.1226e+00 6.0477e-02 1.2543e+01 1.8440e-01 1.6666e+01 2.4459e-01 5.0480e+01 7.5228e-01 3.3015e-01 2.2775e-03
1.225e+03 1.7441e-01 2.0612e-02 4.1233e+00 6.0503e-02 1.2544e+01 1.8445e-01 1.6668e+01 2.4467e-01 5.0482e+01 7.5134e-01 3.3017e-01 2.2781e-03
1.230e+03 1.7352e-01 2.0365e-02 4.1240e+00 6.0492e-02 1.2545e+01 1.8439e-01 1.6669e+01 2.4461e-01 5.0483e+01 7.5044e-01 3.3020e-01 2.2831e-03
1.235e+03 1.7263e-01 2.0092e-02 4.1247e+00 6.0499e-02 1.2547e+01 1.8437e-01 1.6671e+01 2.4460e-01 5.0485e+01 7.4998e-01 3.3023e-01 2.2929e-03
1.240e+03 1.7174e-01 1.9795e-02 4.1254e+00 6.0506e-02 1.2548e+01 1.8434e-01 1.6673e+01 2.4459e-01 5.0485e+01 7.4991e-01 3.3026e-01 2.3081e-03
1.245e+03 1.7084e-01 1.9478e-02 4.1261e+00 6.0513e-02 1.2549e+01 1.8431e-01 1.6675e+01 2.4457e-01 5.0486e+01 7.5031e-01 3.3030e-01 2.3294e-03
1.250e+03 1.6995e-01 1.9145e-02 4.1268e+00 6.0520e-02 1.2550e+01 1.8426e-01 1.6677e+01 2.4453e-01 5.0486e+01 7.5123e-01 3.3033e-01 2.3574e-03
1.255e+03 1.6904e-01 1.8800e-02 4.1275e+00 6.0524e-02 1.2551e+01 1.8418e-01 1.6679e+01 2.4446e-01 5.0486e+01 7.5248e-01 3.3037e-01 2.3925e-03
1.260e+03 1.6813e-01 1.8451e-02 4.1281e+00 6.0533e-02 1.2552e+01 1.8413e-01 1.6681e+01 2.4443e-01 5.0484e+01 7.5497e-01 3.3042e-01 2.4354e-03
1.265e+03 1.6722e-01 1.8104e-02 4.1288e+00 6.0540e-02 1.2554e+01 1.8405e-01 1.6682e+01 2.4437e-01 5.0483e+01 7.5796e-01 3.3046e-01 2.4864e-03
1.270e+03 1.6629e-01 1.7770e-02 4.1294e+00 6.0542e-02 1.2555e+01 1.8396e-01 1.6684e+01 2.4429e-01 5.0481e+01 7.6176e-01 3.3051e-01 2.5459e-03
1.275e+03 1.6536e-01 1.7458e-02 4.1301e+00 6.0551e-02 1.2556e+01 1.8387e-01 1.6686e+01 2.4422e-01 5.0478e+01 7.6655e-01 3.3056e-01 2.6142e-03
1.280e+03 1.6441e-01 1.7182e-02 4.1307e+00 6.0557e-02 1.2557e+01 1.8377e-01 1.6687e+01 2.4413e-01 5.0475e+01 7.7234e-01 3.3061e-01 2.6917e-03
1.285e+03 1.6345e-01 1.6957e-02 4.1314e+00 6.0562e-02 1.2558e+01 1.8367e-01 1.6689e+01 2.4403e-01 5.0472e+01 7.7924e-01 3.3067e-01 2.7784e-03
1.290e+03 1.6247e-01 1.6799e-02 4.1320e+00 6.0566e-02 1.2558e+01 1.8355e-01 1.6690e+01 2.4393e-01 5.0468e+01 7.8734e-01 3.3073e-01 2.8746e-03
1.295e+03 1.6148e-01 1.6727e-02 4.1326e+00 6.0570e-02 1.2559e+01 1.8344e-01 1.6692e+01 2.4382e-01 5.0463e+01 7.9672e-01 3.3079e-01 2.9803e-03
1.300e+03 1.6047e-01 1.6757e-02 4.1332e+00 6.0573e-02 1.2560e+01 1.8332e-01 1.6693e+01 2.4371e-01 5.0458e+01 8.0746e-01 3.3086e-01 3.0956e-03
1.305e+03 1.5944e-01 1.6909e-02 4.1339e+00 6.0576e-02 1.2561e+01 1.8321e-01 1.6695e+01 2.4359e-01 5.0452e+01 8.1965e-01 3.3093e-01 3.2204e-03
1.310e+03 1.5840e-01 1.7198e-02 4.1345e+00 6.0579e-02 1.2562e+01 1.8309e-01 1.6696e+01 2.4347e-01 5.0445e+01 8.3335e-01 3.3100e-01 3.3547e-03
1.315e+03 1.5733e-01 1.7639e-02 4.1351e+00 6.0581e-02 1.2563e+01 1.8298e-01 1.6698e+01 2.4335e-01 5.0438e+01 8.4863e-01 3.3108e-01 3.4985e-03
1.320e+03 1.5624e-01 1.8243e-02 4.1357e+00 6.0592e-02 1.2563e+01 1.8288e-01 1.6699e+01 2.4325e-01 5.0431e+01 8.6483e-01 3.3116e-01 3.6515e-03
1.325e+03 1.5512e-01 1.9016e-02 4.1362e+00 6.0582e-02 1.2564e+01 1.8278e-01 1.6700e+01 2.4312e-01 5.0422e+01 8.8419e-01 3.3124e-01 3.8142e-03
1.330e+03 1.5398e-01 1.9962e-02 4.1368e+00 6.0582e-02 1.2564e+01 1.8270e-01 1.6701e+01 2.4301e-01 5.0413e+01 9.0456e-01 3.3133e-01 3.9859e-03


==> anc/out8 <==
#T I dI P dP E dE S dS CV dCV cs dcs
1.20e+02 8.2049e-01 1.1498e-01 1.4492e-01 2.2260e-02 1.2552e+00 1.3297e-01 1.4001e+00 1.4543e-01 8.1634e+00 2.4383e+00 1.9197e-01 9.0199e-02
1.25e+02 8.6889e-01 1.0601e-01 1.7924e-01 2.2684e-02 1.4066e+00 1.3573e-01 1.5859e+00 1.5125e-01 1.0021e+01 2.3665e+00 1.6756e-01 6.4038e-02
1.30e+02 9.6969e-01 1.1930e-01 2.1509e-01 2.3650e-02 1.6149e+00 1.5368e-01 1.8300e+00 1.7025e-01 1.2831e+01 1.9583e+00 1.4507e-01 5.4381e-02
1.35e+02 1.1382e+00 1.0792e-01 2.5462e-01 2.4973e-02 1.9020e+00 1.5077e-01 2.1567e+00 1.7007e-01 1.6479e+01 1.3935e+00 1.3183e-01 5.6035e-02
1.40e+02 1.3699e+00 8.1848e-02 3.0003e-01 2.6102e-02 2.2700e+00 1.2828e-01 2.5700e+00 1.4977e-01 2.0451e+01 2.0035e+00 1.2691e-01 5.7294e-02
1.45e+02 1.6529e+00 8.5878e-02 3.5290e-01 2.6625e-02 2.7116e+00 1.2272e-01 3.0645e+00 1.4303e-01 2.4641e+01 1.5676e+00 1.2480e-01 5.6441e-02
1.50e+02 1.9779e+00 8.1834e-02 4.1430e-01 2.6803e-02 3.2207e+00 1.1711e-01 3.6350e+00 1.3758e-01 2.9219e+01 1.8604e+00 1.2490e-01 5.6481e-02
1.55e+02 2.3496e+00 8.8227e-02 4.8507e-01 2.6913e-02 3.8048e+00 1.2245e-01 4.2899e+00 1.4246e-01 3.4618e+01 1.7405e+00 1.2417e-01 5.6238e-02
1.60e+02 2.7718e+00 8.8044e-02 5.6623e-01 2.7119e-02 4.4705e+00 1.2558e-01 5.0367e+00 1.4624e-01 4.0227e+01 1.1884e+00 1.2529e-01 5.5751e-02
1.65e+02 3.2104e+00 7.5455e-02 6.5825e-01 2.7405e-02 5.1852e+00 1.1815e-01 5.8435e+00 1.4043e-01 4.4590e+01 1.5151e+00 1.3119e-01 5.4253e-02
1.70e+02 3.6174e+00 7.2572e-02 7.6028e-01 2.7648e-02 5.8982e+00 1.1540e-01 6.6585e+00 1.3805e-01 4.7195e+01 1.3901e+00 1.4118e-01 5.1518e-02
1.75e+02 3.9455e+00 6.7723e-02 8.7011e-01 2.7836e-02 6.5558e+00 1.1215e-01 7.4259e+00 1.3543e-01 4.7800e+01 9.2980e-01 1.5541e-01 4.7679e-02
1.80e+02 4.1793e+00 5.1590e-02 9.8474e-01 2.7985e-02 7.1335e+00 1.0204e-01 8.1182e+00 1.2699e-01 4.8014e+01 1.3538e+00 1.6922e-01 4.4188e-02
1.85e+02 4.3383e+00 4.9454e-02 1.1016e+00 2.8063e-02 7.6430e+00 9.9084e-02 8.7445e+00 1.2420e-01 4.8352e+01 1.3757e+00 1.8098e-01 4.1034e-02
1.90e+02 4.4439e+00 5.4318e-02 1.2188e+00 2.8102e-02 8.1002e+00 1.0172e-01 9.3189e+00 1.2638e-01 4.8975e+01 8.8675e-01 1.9033e-01 3.8343e-02
1.95e+02 4.5104e+00 4.8797e-02 1.3351e+00 2.8164e-02 8.5158e+00 1.0014e-01 9.8509e+00 1.2550e-01 4.9459e+01 1.2069e+00 1.9928e-01 3.6145e-02
2.00e+02 4.5397e+00 5.0998e-02 1.4498e+00 2.8253e-02 8.8890e+00 1.0241e-01 1.0339e+01 1.2770e-01 4.9613e+01 1.2631e+00 2.0850e-01 3.3700e-02
2.05e+02 4.5335e+00 5.9943e-02 1.5619e+00 2.8377e-02 9.2190e+00 1.0894e-01 1.0781e+01 1.3359e-01 4.9549e+01 1.0226e+00 2.1764e-01 3.1106e-02
2.10e+02 4.4962e+00 6.5593e-02 1.6707e+00 2.8553e-02 9.5083e+00 1.1452e-01 1.1179e+01 1.3897e-01 4.9379e+01 8.0400e-01 2.2642e-01 2.8666e-02
2.15e+02 4.4331e+00 6.6103e-02 1.7758e+00 2.8784e-02 9.7606e+00 1.1711e-01 1.1536e+01 1.4193e-01 4.9150e+01 6.4813e-01 2.3473e-01 2.6418e-02
2.20e+02 4.3495e+00 6.2490e-02 1.8768e+00 2.9052e-02 9.9799e+00 1.1672e-01 1.1857e+01 1.4226e-01 4.8908e+01 5.9363e-01 2.4244e-01 2.4397e-02
2.25e+02 4.2503e+00 5.6726e-02 1.9735e+00 2.9326e-02 1.0171e+01 1.1430e-01 1.2144e+01 1.4067e-01 4.8703e+01 6.2943e-01 2.4938e-01 2.2631e-02
2.30e+02 4.1409e+00 5.1167e-02 2.0657e+00 2.9576e-02 1.0338e+01 1.1122e-01 1.2404e+01 1.3827e-01 4.8585e+01 6.9388e-01 2.5533e-01 2.1134e-02
2.35e+02 4.0264e+00 4.7856e-02 2.1535e+00 2.9782e-02 1.0487e+01 1.0868e-01 1.2641e+01 1.3613e-01 4.8607e+01 7.3016e-01 2.6010e-01 1.9908e-02
2.40e+02 3.9120e+00 4.7309e-02 2.2371e+00 2.9943e-02 1.0623e+01 1.0733e-01 1.2860e+01 1.3491e-01 4.8822e+01 7.0424e-01 2.6345e-01 1.8966e-02
2.45e+02 3.8021e+00 4.8092e-02 2.3166e+00 3.0069e-02 1.0752e+01 1.0702e-01 1.3069e+01 1.3460e-01 4.9157e+01 6.3927e-01 2.6588e-01 1.8229e-02
2.50e+02 3.6973e+00 4.8661e-02 2.3924e+00 3.0176e-02 1.0874e+01 1.0713e-01 1.3267e+01 1.3474e-01 4.9478e+01 5.8339e-01 2.6815e-01 1.7559e-02
2.55e+02 3.5975e+00 4.8360e-02 2.4646e+00 3.0275e-02 1.0991e+01 1.0723e-01 1.3456e+01 1.3498e-01 4.9782e+01 5.4510e-01 2.7031e-01 1.6950e-02
2.60e+02 3.5021e+00 4.7111e-02 2.5335e+00 3.0374e-02 1.1103e+01 1.0715e-01 1.3636e+01 1.3512e-01 5.0069e+01 5.3087e-01 2.7236e-01 1.6397e-02
2.65e+02 3.4109e+00 4.5174e-02 2.5994e+00 3.0477e-02 1.1209e+01 1.0689e-01 1.3808e+01 1.3516e-01 5.0338e+01 5.4211e-01 2.7432e-01 1.5891e-02
2.70e+02 3.3235e+00 4.3018e-02 2.6623e+00 3.0584e-02 1.1310e+01 1.0659e-01 1.3973e+01 1.3518e-01 5.0588e+01 5.7373e-01 2.7622e-01 1.5421e-02
2.75e+02 3.2395e+00 4.1216e-02 2.7225e+00 3.0698e-02 1.1407e+01 1.0647e-01 1.4130e+01 1.3534e-01 5.0817e+01 6.1678e-01 2.7807e-01 1.4975e-02
2.80e+02 3.1586e+00 4.0317e-02 2.7801e+00 3.0814e-02 1.1499e+01 1.0671e-01 1.4279e+01 1.3579e-01 5.1024e+01 6.6157e-01 2.7988e-01 1.4538e-02
2.85e+02 3.0805e+00 4.0655e-02 2.8354e+00 3.0932e-02 1.1587e+01 1.0745e-01 1.4422e+01 1.3664e-01 5.1206e+01 6.9951e-01 2.8167e-01 1.4096e-02
2.90e+02 3.0048e+00 4.2194e-02 2.8883e+00 3.1056e-02 1.1670e+01 1.0875e-01 1.4558e+01 1.3796e-01 5.1363e+01 7.2358e-01 2.8346e-01 1.3634e-02
2.95e+02 2.9311e+00 4.4543e-02 2.9390e+00 3.1186e-02 1.1748e+01 1.1051e-01 1.4687e+01 1.3969e-01 5.1491e+01 7.2812e-01 2.8527e-01 1.3142e-02
3.00e+02 2.8591e+00 4.7110e-02 2.9877e+00 3.1324e-02 1.1822e+01 1.1253e-01 1.4810e+01 1.4167e-01 5.1589e+01 7.0946e-01 2.8710e-01 1.2613e-02
3.05e+02 2.7885e+00 4.9353e-02 3.0343e+00 3.1472e-02 1.1892e+01 1.1456e-01 1.4926e+01 1.4369e-01 5.1671e+01 6.8143e-01 2.8889e-01 1.2088e-02
3.10e+02 2.7194e+00 5.1022e-02 3.0791e+00 3.1632e-02 1.1957e+01 1.1642e-01 1.5036e+01 1.4562e-01 5.1743e+01 6.5179e-01 2.9061e-01 1.1586e-02
3.15e+02 2.6517e+00 5.2020e-02 3.1221e+00 3.1803e-02 1.2018e+01 1.1800e-01 1.5140e+01 1.4734e-01 5.1806e+01 6.2175e-01 2.9226e-01 1.1110e-02
3.20e+02 2.5854e+00 5.2336e-02 3.1633e+00 3.1983e-02 1.2075e+01 1.1924e-01 1.5239e+01 1.4879e-01 5.1863e+01 5.9256e-01 2.9384e-01 1.0659e-02
3.25e+02 2.5206e+00 5.2007e-02 3.2029e+00 3.2172e-02 1.2129e+01 1.2012e-01 1.5332e+01 1.4992e-01 5.1913e+01 5.6551e-01 2.9535e-01 1.0236e-02
3.30e+02 2.4572e+00 5.1105e-02 3.2409e+00 3.2366e-02 1.2180e+01 1.2061e-01 1.5421e+01 1.5072e-01 5.1957e+01 5.4177e-01 2.9680e-01 9.8396e-03
3.35e+02 2.3953e+00 4.9721e-02 3.2774e+00 3.2562e-02 1.2227e+01 1.2076e-01 1.5505e+01 1.5120e-01 5.1998e+01 5.2235e-01 2.9819e-01 9.4706e-03
3.40e+02 2.3349e+00 4.7966e-02 3.3124e+00 3.2757e-02 1.2272e+01 1.2060e-01 1.5585e+01 1.5138e-01 5.2034e+01 5.0796e-01 2.9951e-01 9.1280e-03
3.45e+02 2.2759e+00 4.5958e-02 3.3461e+00 3.2948e-02 1.2314e+01 1.2017e-01 1.5660e+01 1.5130e-01 5.2068e+01 4.9878e-01 3.0077e-01 8.8105e-03
3.50e+02 2.2185e+00 4.3829e-02 3.3784e+00 3.3131e-02 1.2354e+01 1.1953e-01 1.5732e+01 1.5100e-01 5.2100e+01 4.9453e-01 3.0196e-01 8.5160e-03
3.55e+02 2.1625e+00 4.1711e-02 3.4095e+00 3.3305e-02 1.2391e+01 1.1875e-01 1.5800e+01 1.5053e-01 5.2131e+01 4.9440e-01 3.0310e-01 8.2418e-03
3.60e+02 2.1080e+00 3.9737e-02 3.4394e+00 3.3466e-02 1.2426e+01 1.1790e-01 1.5865e+01 1.4996e-01 5.2161e+01 4.9724e-01 3.0417e-01 7.9848e-03
3.65e+02 2.0551e+00 3.8025e-02 3.4681e+00 3.3615e-02 1.2459e+01 1.1704e-01 1.5927e+01 1.4934e-01 5.2192e+01 5.0164e-01 3.0517e-01 7.7416e-03
3.70e+02 2.0036e+00 3.6668e-02 3.4957e+00 3.3750e-02 1.2491e+01 1.1622e-01 1.5986e+01 1.4872e-01 5.2224e+01 5.0619e-01 3.0612e-01 7.5088e-03
3.75e+02 1.9537e+00 3.5716e-02 3.5222e+00 3.3870e-02 1.2520e+01 1.1548e-01 1.6043e+01 1.4814e-01 5.2257e+01 5.0959e-01 3.0700e-01 7.2831e-03
3.80e+02 1.9054e+00 3.5167e-02 3.5478e+00 3.3978e-02 1.2549e+01 1.1487e-01 1.6096e+01 1.4764e-01 5.2293e+01 5.1138e-01 3.0782e-01 7.0636e-03
3.85e+02 1.8585e+00 3.4961e-02 3.5724e+00 3.4073e-02 1.2576e+01 1.1437e-01 1.6148e+01 1.4724e-01 5.2328e+01 5.1264e-01 3.0860e-01 6.8542e-03
3.90e+02 1.8131e+00 3.5022e-02 3.5961e+00 3.4158e-02 1.2601e+01 1.1400e-01 1.6197e+01 1.4692e-01 5.2363e+01 5.1345e-01 3.0934e-01 6.6548e-03
3.95e+02 1.7692e+00 3.5277e-02 3.6189e+00 3.4233e-02 1.2626e+01 1.1372e-01 1.6245e+01 1.4668e-01 5.2399e+01 5.1384e-01 3.1003e-01 6.4652e-03
4.00e+02 1.7267e+00 3.5662e-02 3.6409e+00 3.4297e-02 1.2649e+01 1.1352e-01 1.6290e+01 1.4651e-01 5.2435e+01 5.1377e-01 3.1068e-01 6.2851e-03
4.05e+02 1.6857e+00 3.6121e-02 3.6621e+00 3.4356e-02 1.2672e+01 1.1341e-01 1.6334e+01 1.4640e-01 5.2472e+01 5.1338e-01 3.1129e-01 6.1143e-03
4.10e+02 1.6459e+00 3.6610e-02 3.6825e+00 3.4411e-02 1.2693e+01 1.1336e-01 1.6376e+01 1.4637e-01 5.2510e+01 5.1263e-01 3.1187e-01 5.9526e-03
4.15e+02 1.6076e+00 3.7093e-02 3.7022e+00 3.4457e-02 1.2714e+01 1.1335e-01 1.6416e+01 1.4636e-01 5.2549e+01 5.1158e-01 3.1241e-01 5.7998e-03
4.20e+02 1.5705e+00 3.7544e-02 3.7213e+00 3.4500e-02 1.2734e+01 1.1339e-01 1.6456e+01 1.4641e-01 5.2588e+01 5.1029e-01 3.1292e-01 5.6558e-03
4.25e+02 1.5347e+00 3.7943e-02 3.7396e+00 3.4543e-02 1.2754e+01 1.1347e-01 1.6493e+01 1.4649e-01 5.2629e+01 5.0886e-01 3.1339e-01 5.5204e-03
4.30e+02 1.5001e+00 3.8277e-02 3.7574e+00 3.4582e-02 1.2772e+01 1.1357e-01 1.6530e+01 1.4660e-01 5.2671e+01 5.0730e-01 3.1383e-01 5.3936e-03
4.35e+02 1.4668e+00 3.8537e-02 3.7745e+00 3.4618e-02 1.2790e+01 1.1368e-01 1.6565e+01 1.4673e-01 5.2714e+01 5.0570e-01 3.1425e-01 5.2751e-03
4.40e+02 1.4346e+00 3.8719e-02 3.7911e+00 3.4655e-02 1.2808e+01 1.1381e-01 1.6599e+01 1.4688e-01 5.2758e+01 5.0414e-01 3.1463e-01 5.1649e-03
4.45e+02 1.4037e+00 3.8820e-02 3.8071e+00 3.4689e-02 1.2825e+01 1.1394e-01 1.6632e+01 1.4704e-01 5.2804e+01 5.0266e-01 3.1499e-01 5.0628e-03
4.50e+02 1.3738e+00 3.8842e-02 3.8227e+00 3.4724e-02 1.2842e+01 1.1407e-01 1.6664e+01 1.4720e-01 5.2851e+01 5.0136e-01 3.1532e-01 4.9687e-03
4.55e+02 1.3450e+00 3.8788e-02 3.8377e+00 3.4759e-02 1.2858e+01 1.1420e-01 1.6696e+01 1.4738e-01 5.2899e+01 5.0030e-01 3.1562e-01 4.8824e-03
4.60e+02 1.3173e+00 3.8663e-02 3.8522e+00 3.4793e-02 1.2874e+01 1.1432e-01 1.6726e+01 1.4755e-01 5.2948e+01 4.9954e-01 3.1591e-01 4.8036e-03
4.65e+02 1.2907e+00 3.8474e-02 3.8663e+00 3.4829e-02 1.2890e+01 1.1444e-01 1.6756e+01 1.4772e-01 5.2998e+01 4.9913e-01 3.1617e-01 4.7322e-03
4.70e+02 1.2650e+00 3.8229e-02 3.8800e+00 3.4865e-02 1.2905e+01 1.1456e-01 1.6785e+01 1.4790e-01 5.3050e+01 4.9913e-01 3.1641e-01 4.6678e-03
4.75e+02 1.2403e+00 3.7936e-02 3.8932e+00 3.4903e-02 1.2920e+01 1.1467e-01 1.6813e+01 1.4807e-01 5.3102e+01 4.9958e-01 3.1663e-01 4.6101e-03
4.80e+02 1.2166e+00 3.7605e-02 3.9061e+00 3.4941e-02 1.2935e+01 1.1477e-01 1.6841e+01 1.4824e-01 5.3155e+01 5.0051e-01 3.1683e-01 4.5589e-03
4.85e+02 1.1938e+00 3.7245e-02 3.9186e+00 3.4980e-02 1.2950e+01 1.1487e-01 1.6868e+01 1.4841e-01 5.3210e+01 5.0192e-01 3.1702e-01 4.5136e-03
4.90e+02 1.1718e+00 3.6869e-02 3.9307e+00 3.5019e-02 1.2964e+01 1.1497e-01 1.6895e+01 1.4858e-01 5.3265e+01 5.0382e-01 3.1719e-01 4.4738e-03
4.95e+02 1.1508e+00 3.6485e-02 3.9425e+00 3.5059e-02 1.2978e+01 1.1507e-01 1.6921e+01 1.4876e-01 5.3320e+01 5.0622e-01 3.1735e-01 4.4390e-03
5.00e+02 1.1305e+00 3.6105e-02 3.9540e+00 3.5101e-02 1.2992e+01 1.1518e-01 1.6946e+01 1.4893e-01 5.3377e+01 5.0910e-01 3.1749e-01 4.4088e-03
5.05e+02 1.1111e+00 3.5740e-02 3.9651e+00 3.5142e-02 1.3006e+01 1.1529e-01 1.6972e+01 1.4912e-01 5.3433e+01 5.1240e-01 3.1763e-01 4.3826e-03
5.10e+02 1.0924e+00 3.5399e-02 3.9760e+00 3.5185e-02 1.3020e+01 1.1541e-01 1.6996e+01 1.4931e-01 5.3490e+01 5.1612e-01 3.1775e-01 4.3597e-03
5.15e+02 1.0744e+00 3.5092e-02 3.9865e+00 3.5225e-02 1.3034e+01 1.1553e-01 1.7021e+01 1.4950e-01 5.3547e+01 5.2016e-01 3.1787e-01 4.3397e-03
5.20e+02 1.0572e+00 3.4826e-02 3.9968e+00 3.5273e-02 1.3048e+01 1.1569e-01 1.7045e+01 1.4973e-01 5.3605e+01 5.2451e-01 3.1797e-01 4.3220e-03
5.25e+02 1.0406e+00 3.4609e-02 4.0069e+00 3.5317e-02 1.3061e+01 1.1585e-01 1.7068e+01 1.4995e-01 5.3662e+01 5.2900e-01 3.1808e-01 4.3058e-03
5.30e+02 1.0247e+00 3.4445e-02 4.0167e+00 3.5362e-02 1.3075e+01 1.1602e-01 1.7091e+01 1.5018e-01 5.3718e+01 5.3363e-01 3.1817e-01 4.2906e-03
5.35e+02 1.0094e+00 3.4339e-02 4.0262e+00 3.5407e-02 1.3088e+01 1.1622e-01 1.7114e+01 1.5044e-01 5.3774e+01 5.3832e-01 3.1827e-01 4.2759e-03
5.40e+02 9.9466e-01 3.4292e-02 4.0355e+00 3.5453e-02 1.3101e+01 1.1644e-01 1.7137e+01 1.5071e-01 5.3830e+01 5.4296e-01 3.1836e-01 4.2609e-03
5.45e+02 9.8049e-01 3.4304e-02 4.0446e+00 3.5501e-02 1.3114e+01 1.1669e-01 1.7159e+01 1.5101e-01 5.3884e+01 5.4748e-01 3.1845e-01 4.2451e-03
5.50e+02 9.6685e-01 3.4373e-02 4.0535e+00 3.5547e-02 1.3127e+01 1.1695e-01 1.7181e+01 1.5132e-01 5.3938e+01 5.5175e-01 3.1854e-01 4.2280e-03
5.55e+02 9.5371e-01 3.4493e-02 4.0622e+00 3.5596e-02 1.3140e+01 1.1724e-01 1.7203e+01 1.5166e-01 5.3990e+01 5.5571e-01 3.1864e-01 4.2089e-03
5.60e+02 9.4103e-01 3.4660e-02 4.0707e+00 3.5644e-02 1.3153e+01 1.1755e-01 1.7224e+01 1.5201e-01 5.4041e+01 5.5924e-01 3.1873e-01 4.1874e-03
5.65e+02 9.2878e-01 3.4865e-02 4.0790e+00 3.5697e-02 1.3166e+01 1.1788e-01 1.7245e+01 1.5238e-01 5.4090e+01 5.6233e-01 3.1883e-01 4.1630e-03
5.70e+02 9.1694e-01 3.5100e-02 4.0872e+00 3.5745e-02 1.3178e+01 1.1823e-01 1.7266e+01 1.5277e-01 5.4137e+01 5.6483e-01 3.1893e-01 4.1353e-03
5.75e+02 9.0548e-01 3.5355e-02 4.0951e+00 3.5796e-02 1.3191e+01 1.1859e-01 1.7286e+01 1.5317e-01 5.4182e+01 5.6668e-01 3.1905e-01 4.1037e-03
5.80e+02 8.9436e-01 3.5619e-02 4.1029e+00 3.5848e-02 1.3203e+01 1.1896e-01 1.7306e+01 1.5358e-01 5.4224e+01 5.6783e-01 3.1916e-01 4.0680e-03
5.85e+02 8.8355e-01 3.5881e-02 4.1105e+00 3.5902e-02 1.3215e+01 1.1934e-01 1.7326e+01 1.5400e-01 5.4265e+01 5.6822e-01 3.1929e-01 4.0279e-03
5.90e+02 8.7303e-01 3.6129e-02 4.1180e+00 3.5956e-02 1.3227e+01 1.1972e-01 1.7345e+01 1.5442e-01 5.4302e+01 5.6783e-01 3.1943e-01 3.9831e-03
5.95e+02 8.6277e-01 3.6352e-02 4.1253e+00 3.6012e-02 1.3239e+01 1.2010e-01 1.7364e+01 1.5485e-01 5.4336e+01 5.6664e-01 3.1958e-01 3.9334e-03
6.00e+02 8.5273e-01 3.6538e-02 4.1325e+00 3.6068e-02 1.3250e+01 1.2047e-01 1.7383e+01 1.5527e-01 5.4367e+01 5.6463e-01 3.1974e-01 3.8789e-03
6.05e+02 8.4288e-01 3.6677e-02 4.1396e+00 3.6125e-02 1.3262e+01 1.2083e-01 1.7401e+01 1.5568e-01 5.4394e+01 5.6183e-01 3.1991e-01 3.8195e-03
6.10e+02 8.3320e-01 3.6757e-02 4.1465e+00 3.6183e-02 1.3273e+01 1.2116e-01 1.7419e+01 1.5608e-01 5.4418e+01 5.5830e-01 3.2010e-01 3.7554e-03
6.15e+02 8.2366e-01 3.6771e-02 4.1532e+00 3.6220e-02 1.3283e+01 1.2139e-01 1.7436e+01 1.5635e-01 5.4438e+01 5.5398e-01 3.2031e-01 3.6892e-03
6.20e+02 8.1425e-01 3.6714e-02 4.1598e+00 3.6302e-02 1.3294e+01 1.2177e-01 1.7454e+01 1.5682e-01 5.4458e+01 5.5061e-01 3.2050e-01 3.6263e-03
6.25e+02 8.0495e-01 3.6590e-02 4.1664e+00 3.6362e-02 1.3304e+01 1.2202e-01 1.7470e+01 1.5715e-01 5.4477e+01 5.4714e-01 3.2070e-01 3.5669e-03
6.30e+02 7.9578e-01 3.6402e-02 4.1727e+00 3.6422e-02 1.3314e+01 1.2225e-01 1.7487e+01 1.5745e-01 5.4495e+01 5.4402e-01 3.2089e-01 3.5113e-03
6.35e+02 7.8673e-01 3.6153e-02 4.1790e+00 3.6484e-02 1.3324e+01 1.2245e-01 1.7503e+01 1.5773e-01 5.4513e+01 5.4132e-01 3.2108e-01 3.4598e-03
6.40e+02 7.7780e-01 3.5850e-02 4.1851e+00 3.6546e-02 1.3333e+01 1.2262e-01 1.7518e+01 1.5799e-01 5.4530e+01 5.3910e-01 3.2126e-01 3.4124e-03
6.45e+02 7.6899e-01 3.5499e-02 4.1911e+00 3.6607e-02 1.3342e+01 1.2276e-01 1.7534e+01 1.5822e-01 5.4547e+01 5.3740e-01 3.2145e-01 3.3692e-03
6.50e+02 7.6028e-01 3.5107e-02 4.1970e+00 3.6669e-02 1.3351e+01 1.2287e-01 1.7548e+01 1.5842e-01 5.4562e+01 5.3631e-01 3.2163e-01 3.3303e-03
6.55e+02 7.5169e-01 3.4684e-02 4.2028e+00 3.6729e-02 1.3360e+01 1.2296e-01 1.7563e+01 1.5860e-01 5.4578e+01 5.3583e-01 3.2180e-01 3.2958e-03
6.60e+02 7.4321e-01 3.4238e-02 4.2085e+00 3.6792e-02 1.3369e+01 1.2302e-01 1.7577e+01 1.5876e-01 5.4592e+01 5.3603e-01 3.2198e-01 3.2657e-03
6.65e+02 7.3483e-01 3.3779e-02 4.2141e+00 3.6852e-02 1.3377e+01 1.2306e-01 1.7591e+01 1.5889e-01 5.4606e+01 5.3690e-01 3.2215e-01 3.2398e-03
6.70e+02 7.2656e-01 3.3318e-02 4.2196e+00 3.6914e-02 1.3385e+01 1.2309e-01 1.7605e+01 1.5900e-01 5.4619e+01 5.3853e-01 3.2232e-01 3.2182e-03
6.75e+02 7.1840e-01 3.2866e-02 4.2249e+00 3.6973e-02 1.3393e+01 1.2310e-01 1.7618e+01 1.5910e-01 5.4632e+01 5.4085e-01 3.2249e-01 3.2006e-03
6.80e+02 7.1033e-01 3.2436e-02 4.2302e+00 3.7030e-02 1.3401e+01 1.2309e-01 1.7631e+01 1.5917e-01 5.4644e+01 5.4385e-01 3.2266e-01 3.1869e-03
6.85e+02 7.0236e-01 3.2038e-02 4.2354e+00 3.7088e-02 1.3409e+01 1.2308e-01 1.7644e+01 1.5924e-01 5.4656e+01 5.4757e-01 3.2282e-01 3.1768e-03
6.90e+02 6.9449e-01 3.1685e-02 4.2405e+00 3.7145e-02 1.3416e+01 1.2306e-01 1.7656e+01 1.5930e-01 5.4667e+01 5.5197e-01 3.2299e-01 3.1701e-03
6.95e+02 6.8671e-01 3.1390e-02 4.2455e+00 3.7201e-02 1.3423e+01 1.2305e-01 1.7669e+01 1.5935e-01 5.4678e+01 5.5700e-01 3.2315e-01 3.1664e-03
7.00e+02 6.7902e-01 3.1163e-02 4.2503e+00 3.7255e-02 1.3430e+01 1.2303e-01 1.7680e+01 1.5941e-01 5.4688e+01 5.6262e-01 3.2331e-01 3.1654e-03
7.05e+02 6.7143e-01 3.1015e-02 4.2552e+00 3.7307e-02 1.3437e+01 1.2302e-01 1.7692e+01 1.5945e-01 5.4697e+01 5.6877e-01 3.2347e-01 3.1668e-03
7.10e+02 6.6392e-01 3.0954e-02 4.2599e+00 3.7357e-02 1.3444e+01 1.2302e-01 1.7703e+01 1.5950e-01 5.4706e+01 5.7540e-01 3.2362e-01 3.1701e-03
7.15e+02 6.5649e-01 3.0990e-02 4.2645e+00 3.7425e-02 1.3450e+01 1.2309e-01 1.7714e+01 1.5963e-01 5.4713e+01 5.8247e-01 3.2378e-01 3.1750e-03
7.20e+02 6.4915e-01 3.1126e-02 4.2691e+00 3.7456e-02 1.3456e+01 1.2306e-01 1.7725e+01 1.5963e-01 5.4722e+01 5.8986e-01 3.2393e-01 3.1810e-03
7.25e+02 6.4189e-01 3.1366e-02 4.2735e+00 3.7513e-02 1.3462e+01 1.2312e-01 1.7736e+01 1.5973e-01 5.4728e+01 5.9724e-01 3.2408e-01 3.1877e-03
7.30e+02 6.3471e-01 3.1711e-02 4.2779e+00 3.7550e-02 1.3468e+01 1.2318e-01 1.7746e+01 1.5980e-01 5.4735e+01 6.0544e-01 3.2424e-01 3.1946e-03
7.35e+02 6.2761e-01 3.2160e-02 4.2822e+00 3.7595e-02 1.3474e+01 1.2328e-01 1.7756e+01 1.5992e-01 5.4741e+01 6.1345e-01 3.2439e-01 3.2013e-03
7.40e+02 6.2058e-01 3.2710e-02 4.2865e+00 3.7637e-02 1.3480e+01 1.2340e-01 1.7766e+01 1.6004e-01 5.4746e+01 6.2149e-01 3.2454e-01 3.2075e-03
7.45e+02 6.1362e-01 3.3354e-02 4.2906e+00 3.7683e-02 1.3485e+01 1.2358e-01 1.7776e+01 1.6022e-01 5.4751e+01 6.2955e-01 3.2469e-01 3.2126e-03
7.50e+02 6.0673e-01 3.4085e-02 4.2947e+00 3.7719e-02 1.3491e+01 1.2374e-01 1.7785e+01 1.6037e-01 5.4755e+01 6.3739e-01 3.2483e-01 3.2163e-03
7.55e+02 5.9991e-01 3.4896e-02 4.2987e+00 3.7767e-02 1.3496e+01 1.2399e-01 1.7795e+01 1.6062e-01 5.4759e+01 6.4519e-01 3.2498e-01 3.2181e-03
7.60e+02 5.9316e-01 3.5776e-02 4.3026e+00 3.7797e-02 1.3501e+01 1.2421e-01 1.7804e+01 1.6081e-01 5.4762e+01 6.5249e-01 3.2513e-01 3.2177e-03
7.65e+02 5.8647e-01 3.6716e-02 4.3065e+00 3.7835e-02 1.3506e+01 1.2450e-01 1.7812e+01 1.6107e-01 5.4765e+01 6.5959e-01 3.2527e-01 3.2146e-03
7.70e+02 5.7984e-01 3.7706e-02 4.3103e+00 3.7869e-02 1.3511e+01 1.2481e-01 1.7821e+01 1.6135e-01 5.4766e+01 6.6619e-01 3.2542e-01 3.2086e-03
7.75e+02 5.7327e-01 3.8733e-02 4.3140e+00 3.7906e-02 1.3515e+01 1.2516e-01 1.7829e+01 1.6166e-01 5.4768e+01 6.7233e-01 3.2557e-01 3.1992e-03
7.80e+02 5.6676e-01 3.9789e-02 4.3177e+00 3.7939e-02 1.3520e+01 1.2554e-01 1.7838e+01 1.6200e-01 5.4768e+01 6.7789e-01 3.2571e-01 3.1862e-03
7.85e+02 5.6031e-01 4.0862e-02 4.3213e+00 3.7970e-02 1.3524e+01 1.2593e-01 1.7845e+01 1.6234e-01 5.4768e+01 6.8271e-01 3.2586e-01 3.1692e-03
7.90e+02 5.5390e-01 4.1942e-02 4.3248e+00 3.8007e-02 1.3528e+01 1.2638e-01 1.7853e+01 1.6275e-01 5.4768e+01 6.8703e-01 3.2600e-01 3.1478e-03
7.95e+02 5.4755e-01 4.3020e-02 4.3283e+00 3.8041e-02 1.3532e+01 1.2684e-01 1.7861e+01 1.6316e-01 5.4766e+01 6.9048e-01 3.2615e-01 3.1220e-03
8.00e+02 5.4124e-01 4.4085e-02 4.3317e+00 3.8080e-02 1.3536e+01 1.2732e-01 1.7868e+01 1.6361e-01 5.4764e+01 6.9304e-01 3.2629e-01 3.0914e-03
8.05e+02 5.3499e-01 4.5129e-02 4.3351e+00 3.8107e-02 1.3540e+01 1.2781e-01 1.7875e+01 1.6405e-01 5.4762e+01 6.9487e-01 3.2644e-01 3.0558e-03
8.10e+02 5.2877e-01 4.6142e-02 4.3384e+00 3.8141e-02 1.3544e+01 1.2832e-01 1.7882e+01 1.6451e-01 5.4759e+01 6.9570e-01 3.2659e-01 3.0150e-03
8.15e+02 5.2260e-01 4.7117e-02 4.3416e+00 3.8174e-02 1.3547e+01 1.2884e-01 1.7889e+01 1.6499e-01 5.4755e+01 6.9557e-01 3.2673e-01 2.9690e-03
8.20e+02 5.1647e-01 4.8044e-02 4.3448e+00 3.8208e-02 1.3551e+01 1.2936e-01 1.7896e+01 1.6548e-01 5.4750e+01 6.9442e-01 3.2688e-01 2.9176e-03
8.25e+02 5.1038e-01 4.8917e-02 4.3479e+00 3.8244e-02 1.3554e+01 1.2989e-01 1.7902e+01 1.6598e-01 5.4745e+01 6.9227e-01 3.2703e-01 2.8609e-03
8.30e+02 5.0432e-01 4.9728e-02 4.3510e+00 3.8278e-02 1.3557e+01 1.3041e-01 1.7908e+01 1.6647e-01 5.4739e+01 6.8905e-01 3.2718e-01 2.7988e-03
8.35e+02 4.9829e-01 5.0470e-02 4.3540e+00 3.8314e-02 1.3560e+01 1.3091e-01 1.7914e+01 1.6696e-01 5.4732e+01 6.8478e-01 3.2732e-01 2.7316e-03
8.40e+02 4.9230e-01 5.1136e-02 4.3569e+00 3.8351e-02 1.3563e+01 1.3141e-01 1.7920e+01 1.6744e-01 5.4725e+01 6.7945e-01 3.2748e-01 2.6595e-03
8.45e+02 4.8633e-01 5.1719e-02 4.3598e+00 3.8387e-02 1.3566e+01 1.3188e-01 1.7926e+01 1.6790e-01 5.4717e+01 6.7309e-01 3.2763e-01 2.5830e-03
8.50e+02 4.8040e-01 5.2213e-02 4.3627e+00 3.8425e-02 1.3568e+01 1.3232e-01 1.7931e+01 1.6835e-01 5.4708e+01 6.6570e-01 3.2778e-01 2.5026e-03
8.55e+02 4.7448e-01 5.2614e-02 4.3655e+00 3.8468e-02 1.3571e+01 1.3276e-01 1.7937e+01 1.6881e-01 5.4698e+01 6.5765e-01 3.2793e-01 2.4191e-03
8.60e+02 4.6859e-01 5.2914e-02 4.3682e+00 3.8502e-02 1.3573e+01 1.3309e-01 1.7942e+01 1.6916e-01 5.4688e+01 6.4818e-01 3.2809e-01 2.3338e-03
8.65e+02 4.6272e-01 5.3110e-02 4.3709e+00 3.8542e-02 1.3576e+01 1.3342e-01 1.7946e+01 1.6952e-01 5.4676e+01 6.3823e-01 3.2824e-01 2.2481e-03
8.70e+02 4.5687e-01 5.3196e-02 4.3736e+00 3.8586e-02 1.3578e+01 1.3373e-01 1.7951e+01 1.6988e-01 5.4664e+01 6.2794e-01 3.2840e-01 2.1640e-03
8.75e+02 4.5103e-01 5.3169e-02 4.3762e+00 3.8635e-02 1.3580e+01 1.3394e-01 1.7956e+01 1.7014e-01 5.4652e+01 6.1675e-01 3.2856e-01 2.0842e-03
8.80e+02 4.4521e-01 5.3025e-02 4.3788e+00 3.8776e-02 1.3582e+01 1.3455e-01 1.7961e+01 1.7093e-01 5.4639e+01 6.0702e-01 3.2872e-01 2.0119e-03
8.85e+02 4.3940e-01 5.2761e-02 4.3813e+00 3.8708e-02 1.3583e+01 1.3418e-01 1.7964e+01 1.7050e-01 5.4623e+01 5.9444e-01 3.2889e-01 1.9511e-03
8.90e+02 4.3360e-01 5.2376e-02 4.3838e+00 3.8796e-02 1.3585e+01 1.3431e-01 1.7969e+01 1.7076e-01 5.4609e+01 5.8368e-01 3.2905e-01 1.9066e-03
8.95e+02 4.2781e-01 5.1867e-02 4.3861e+00 3.8793e-02 1.3586e+01 1.3418e-01 1.7972e+01 1.7067e-01 5.4592e+01 5.7423e-01 3.2922e-01 1.8835e-03
9.00e+02 4.2202e-01 5.1235e-02 4.3885e+00 3.8836e-02 1.3587e+01 1.3407e-01 1.7976e+01 1.7066e-01 5.4575e+01 5.6607e-01 3.2939e-01 1.8870e-03
9.05e+02 4.1623e-01 5.0481e-02 4.3908e+00 3.8877e-02 1.3589e+01 1.3388e-01 1.7979e+01 1.7057e-01 5.4556e+01 5.5994e-01 3.2956e-01 1.9217e-03
9.10e+02 4.1045e-01 4.9609e-02 4.3931e+00 3.8918e-02 1.3590e+01 1.3361e-01 1.7983e+01 1.7042e-01 5.4537e+01 5.5655e-01 3.2974e-01 1.9908e-03
9.15e+02 4.0467e-01 4.8623e-02 4.3953e+00 3.8960e-02 1.3591e+01 1.3328e-01 1.7986e+01 1.7020e-01 5.4518e+01 5.5661e-01 3.2992e-01 2.0963e-03
9.20e+02 3.9888e-01 4.7532e-02 4.3975e+00 3.9002e-02 1.3591e+01 1.3287e-01 1.7989e+01 1.6992e-01 5.4497e+01 5.6085e-01 3.3010e-01 2.2380e-03
9.25e+02 3.9308e-01 4.6347e-02 4.3997e+00 3.9039e-02 1.3592e+01 1.3239e-01 1.7992e+01 1.6955e-01 5.4475e+01 5.7000e-01 3.3029e-01 2.4149e-03
9.30e+02 3.8728e-01 4.5083e-02 4.4018e+00 3.9077e-02 1.3593e+01 1.3184e-01 1.7994e+01 1.6913e-01 5.4452e+01 5.8466e-01 3.3048e-01 2.6251e-03
9.35e+02 3.8147e-01 4.3762e-02 4.4038e+00 3.9113e-02 1.3593e+01 1.3123e-01 1.7997e+01 1.6865e-01 5.4428e+01 6.0531e-01 3.3067e-01 2.8664e-03
9.40e+02 3.7564e-01 4.2413e-02 4.4058e+00 3.9147e-02 1.3593e+01 1.3056e-01 1.7999e+01 1.6810e-01 5.4403e+01 6.3230e-01 3.3087e-01 3.1367e-03
9.45e+02 3.6981e-01 4.1073e-02 4.4078e+00 3.9178e-02 1.3593e+01 1.2985e-01 1.8001e+01 1.6751e-01 5.4378e+01 6.6584e-01 3.3107e-01 3.4341e-03
9.50e+02 3.6395e-01 3.9788e-02 4.4098e+00 3.9208e-02 1.3593e+01 1.2911e-01 1.8003e+01 1.6688e-01 5.4351e+01 7.0592e-01 3.3127e-01 3.7570e-03
9.55e+02 3.5808e-01 3.8620e-02 4.4116e+00 3.9237e-02 1.3593e+01 1.2837e-01 1.8005e+01 1.6623e-01 5.4323e+01 7.5257e-01 3.3148e-01 4.1043e-03
9.60e+02 3.5218e-01 3.7642e-02 4.4135e+00 3.9258e-02 1.3593e+01 1.2762e-01 1.8006e+01 1.6555e-01 5.4294e+01 8.0551e-01 3.3170e-01 4.4750e-03
9.65e+02 3.4627e-01 3.6940e-02 4.4153e+00 3.9279e-02 1.3592e+01 1.2690e-01 1.8008e+01 1.6488e-01 5.4263e+01 8.6470e-01 3.3192e-01 4.8684e-03
9.70e+02 3.4032e-01 3.6608e-02 4.4171e+00 3.9296e-02 1.3592e+01 1.2623e-01 1.8009e+01 1.6424e-01 5.4232e+01 9.2989e-01 3.3214e-01 5.2840e-03
9.75e+02 3.3435e-01 3.6744e-02 4.4188e+00 3.9309e-02 1.3591e+01 1.2565e-01 1.8010e+01 1.6365e-01 5.4200e+01 1.0009e+00 3.3238e-01 5.7216e-03
9.80e+02 3.2836e-01 3.7437e-02 4.4205e+00 3.9317e-02 1.3590e+01 1.2519e-01 1.8010e+01 1.6313e-01 5.4166e+01 1.0776e+00 3.3261e-01 6.1809e-03
9.85e+02 3.2233e-01 3.8755e-02 4.4222e+00 3.9324e-02 1.3589e+01 1.2489e-01 1.8011e+01 1.6273e-01 5.4131e+01 1.1598e+00 3.3286e-01 6.6619e-03
9.90e+02 3.1626e-01 4.0741e-02 4.4238e+00 3.9326e-02 1.3588e+01 1.2479e-01 1.8011e+01 1.6247e-01 5.4095e+01 1.2473e+00 3.3311e-01 7.1647e-03
9.95e+02 3.1016e-01 4.3407e-02 4.4254e+00 3.9324e-02 1.3586e+01 1.2494e-01 1.8012e+01 1.6239e-01 5.4058e+01 1.3401e+00 3.3337e-01 7.6895e-03
1.00e+03 3.0402e-01 4.6741e-02 4.4269e+00 3.9318e-02 1.3585e+01 1.2539e-01 1.8012e+01 1.6253e-01 5.4021e+01 1.4299e+00 3.3362e-01 8.1813e-03


==> anc/out_low10 <==
#T I dI P dP E dE S dS CV dCV cs dcs
1.23e+02 8.1825e-01 3.0705e-01 2.4307e-01 0.0000e+00 1.5475e+00 3.0705e-01 1.7905e+00 3.0705e-01 8.2296e+00 6.1921e+00 9.8194e-02 1.4422e+00
1.28e+02 8.6448e-01 2.3717e-01 2.7618e-01 1.0268e-02 1.6930e+00 2.6637e-01 1.9692e+00 2.7618e-01 1.2076e+01 3.3138e+00 1.7852e-01 6.8023e-02
1.33e+02 1.0231e+00 1.9146e-01 3.1200e-01 1.7838e-02 1.9591e+00 2.3999e-01 2.2711e+00 2.5661e-01 1.6434e+01 1.7585e+00 1.4010e-01 2.3822e-02
1.38e+02 1.2732e+00 1.2571e-01 3.5410e-01 2.2764e-02 2.3355e+00 1.8302e-01 2.6896e+00 2.0363e-01 2.1139e+01 2.3385e+00 1.2934e-01 2.1546e-02
1.43e+02 1.5942e+00 9.9082e-02 4.0491e-01 2.4883e-02 2.8089e+00 1.3967e-01 3.2139e+00 1.5879e-01 2.6013e+01 2.2617e+00 1.2457e-01 1.3494e-02
1.48e+02 1.9652e+00 1.0128e-01 4.6593e-01 2.5208e-02 3.3630e+00 1.2566e-01 3.8289e+00 1.4204e-01 3.0862e+01 1.3154e+00 1.2429e-01 6.9511e-03
1.53e+02 2.3649e+00 8.6441e-02 5.3778e-01 2.5155e-02 3.9783e+00 1.1528e-01 4.5160e+00 1.3327e-01 3.5456e+01 1.9399e+00 1.2771e-01 7.3077e-03
1.58e+02 2.7716e+00 8.8203e-02 6.2034e-01 2.5355e-02 4.6326e+00 1.2417e-01 5.2529e+00 1.4330e-01 3.9573e+01 1.8027e+00 1.3293e-01 5.3400e-03
1.63e+02 3.1636e+00 8.6656e-02 7.1283e-01 2.5862e-02 5.3020e+00 1.2790e-01 6.0149e+00 1.4827e-01 4.3034e+01 1.4517e+00 1.3991e-01 5.2767e-03
1.68e+02 3.5229e+00 8.1026e-02 8.1391e-01 2.6334e-02 5.9646e+00 1.2076e-01 6.7785e+00 1.4152e-01 4.5771e+01 2.1578e+00 1.4841e-01 7.3269e-03
1.73e+02 3.8334e+00 1.0229e-01 9.2190e-01 2.6503e-02 6.5991e+00 1.3006e-01 7.5210e+00 1.4790e-01 4.7610e+01 2.4049e+00 1.5831e-01 7.4061e-03
1.78e+02 4.0790e+00 1.2755e-01 1.0348e+00 2.6471e-02 7.1833e+00 1.4959e-01 8.2181e+00 1.6497e-01 4.8364e+01 1.8730e+00 1.7011e-01 5.7156e-03
1.83e+02 4.2437e+00 1.2472e-01 1.1502e+00 2.6484e-02 7.6945e+00 1.4882e-01 8.8447e+00 1.6477e-01 4.7941e+01 2.2652e+00 1.8490e-01 9.3982e-03
1.88e+02 4.3266e+00 1.1832e-01 1.2659e+00 2.6506e-02 8.1244e+00 1.4214e-01 9.3903e+00 1.5838e-01 4.7289e+01 3.5918e+00 1.9967e-01 1.5074e-02
1.93e+02 4.3471e+00 1.5153e-01 1.3799e+00 2.6497e-02 8.4867e+00 1.7236e-01 9.8666e+00 1.8645e-01 4.6846e+01 3.6737e+00 2.1174e-01 1.4941e-02
1.98e+02 4.3263e+00 1.7807e-01 1.4909e+00 2.6800e-02 8.7988e+00 2.0468e-01 1.0290e+01 2.1946e-01 4.6806e+01 2.1856e+00 2.2019e-01 8.6503e-03
2.03e+02 4.2851e+00 1.4197e-01 1.5983e+00 2.7592e-02 9.0798e+00 1.8117e-01 1.0678e+01 2.0022e-01 4.7374e+01 3.6464e+00 2.2690e-01 2.0226e-02
2.08e+02 4.2443e+00 1.0761e-01 1.7020e+00 2.8138e-02 9.3503e+00 1.3826e-01 1.1052e+01 1.5746e-01 4.8615e+01 9.5844e+00 2.3697e-01 5.1056e-02


==> anc/out_low12 <==
#T I dI P dP E dE S dS CV dCV cs dcs
1.33e+02 1.3191e+00 2.7085e-01 3.6292e-01 0.0000e+00 2.4078e+00 2.7085e-01 2.7707e+00 2.7085e-01 2.2868e+01 3.7893e+00 1.2547e-01 2.9069e-02
1.38e+02 1.6279e+00 1.9835e-01 4.1750e-01 8.3492e-03 2.8804e+00 2.2250e-01 3.2979e+00 2.3060e-01 2.3968e+01 2.9579e+00 1.3969e-01 1.9679e-02
1.43e+02 1.8782e+00 1.7721e-01 4.7999e-01 1.4338e-02 3.3181e+00 2.1500e-01 3.7981e+00 2.2801e-01 2.5544e+01 2.6926e+00 1.5006e-01 1.5571e-02
1.48e+02 2.1032e+00 1.8167e-01 5.4840e-01 1.9190e-02 3.7484e+00 2.2766e-01 4.2968e+00 2.4408e-01 2.7920e+01 2.5650e+00 1.5478e-01 1.2190e-02
1.53e+02 2.3359e+00 1.9142e-01 6.2207e-01 2.3616e-02 4.2021e+00 2.4602e-01 4.8242e+00 2.6593e-01 3.1305e+01 2.0513e+00 1.5439e-01 7.6127e-03
1.58e+02 2.5905e+00 1.8921e-01 7.0121e-01 2.7903e-02 4.6941e+00 2.5492e-01 5.3953e+00 2.7897e-01 3.4848e+01 1.5390e+00 1.5489e-01 6.0803e-03
1.63e+02 2.8575e+00 1.7362e-01 7.8603e-01 3.1904e-02 5.2156e+00 2.5053e-01 6.0017e+00 2.7877e-01 3.8223e+01 1.3295e+00 1.5708e-01 6.7127e-03
1.68e+02 3.1260e+00 1.5160e-01 8.7642e-01 3.5330e-02 5.7552e+00 2.3662e-01 6.6316e+00 2.6830e-01 4.1319e+01 1.4616e+00 1.6064e-01 7.5427e-03
1.73e+02 3.3848e+00 1.3344e-01 9.7191e-01 3.7976e-02 6.3005e+00 2.1991e-01 7.2724e+00 2.5361e-01 4.4020e+01 1.6973e+00 1.6542e-01 7.9078e-03
1.78e+02 3.6231e+00 1.2746e-01 1.0718e+00 3.9804e-02 6.8384e+00 2.0687e-01 7.9102e+00 2.4079e-01 4.6207e+01 1.8222e+00 1.7142e-01 7.6855e-03
1.83e+02 3.8297e+00 1.3223e-01 1.1751e+00 4.0924e-02 7.3549e+00 2.0001e-01 8.5300e+00 2.3283e-01 4.7759e+01 1.7563e+00 1.7880e-01 6.9875e-03
1.88e+02 3.9945e+00 1.3851e-01 1.2806e+00 4.1533e-02 7.8364e+00 1.9666e-01 9.1171e+00 2.2819e-01 4.8692e+01 1.6675e+00 1.8740e-01 6.5431e-03
1.93e+02 4.1161e+00 1.4319e-01 1.3872e+00 4.1824e-02 8.2776e+00 1.9491e-01 9.6648e+00 2.2542e-01 4.9364e+01 1.8418e+00 1.9600e-01 7.1038e-03
1.98e+02 4.1981e+00 1.5027e-01 1.4936e+00 4.1931e-02 8.6788e+00 1.9736e-01 1.0172e+01 2.2680e-01 4.9823e+01 2.1885e+00 2.0448e-01 8.2431e-03
2.03e+02 4.2443e+00 1.6398e-01 1.5989e+00 4.1974e-02 9.0410e+00 2.0805e-01 1.0640e+01 2.3622e-01 5.0095e+01 2.5685e+00 2.1282e-01 9.4685e-03
2.08e+02 4.2584e+00 1.8498e-01 1.7024e+00 4.2090e-02 9.3656e+00 2.2883e-01 1.1068e+01 2.5593e-01 5.0210e+01 2.8817e+00 2.2098e-01 1.0421e-02
2.13e+02 4.2442e+00 2.1013e-01 1.8034e+00 4.2455e-02 9.6546e+00 2.5759e-01 1.1458e+01 2.8454e-01 5.0197e+01 3.0617e+00 2.2886e-01 1.0838e-02
2.18e+02 4.2055e+00 2.3446e-01 1.9015e+00 4.3247e-02 9.9101e+00 2.8941e-01 1.1812e+01 3.1754e-01 5.0088e+01 3.0662e+00 2.3641e-01 1.0546e-02
2.23e+02 4.1460e+00 2.5294e-01 1.9963e+00 4.4594e-02 1.0135e+01 3.1850e-01 1.2131e+01 3.4911e-01 4.9915e+01 2.8856e+00 2.4353e-01 9.6083e-03
2.28e+02 4.0694e+00 2.6132e-01 2.0874e+00 4.6505e-02 1.0332e+01 3.3943e-01 1.2419e+01 3.7350e-01 4.9713e+01 2.5895e+00 2.5019e-01 8.8243e-03
2.33e+02 3.9796e+00 2.5702e-01 2.1747e+00 4.8838e-02 1.0504e+01 3.4804e-01 1.2678e+01 3.8604e-01 4.9518e+01 2.4570e+00 2.5644e-01 1.0413e-02
2.38e+02 3.8803e+00 2.4115e-01 2.2582e+00 5.1317e-02 1.0655e+01 3.4288e-01 1.2913e+01 3.8459e-01 4.9365e+01 3.0258e+00 2.6244e-01 1.6129e-02
2.43e+02 3.7752e+00 2.2412e-01 2.3377e+00 5.3590e-02 1.0788e+01 3.2882e-01 1.3126e+01 3.7270e-01 4.9294e+01 4.5479e+00 2.6851e-01 2.5901e-02
2.48e+02 3.6682e+00 2.3517e-01 2.4136e+00 5.5320e-02 1.0909e+01 3.2475e-01 1.3322e+01 3.6663e-01 4.9342e+01 6.8961e+00 2.7533e-01 4.0285e-02


==> anc/p4/e-3p_nt6_thermo.out <==
 # beta mqin   mqout     r0T    T[MeV] (e-3p)/T**4  error    pressure   energy  
3.3350 0.00620 0.00622 0.3322   139.75   0.51839   0.24503   0.04960   0.66719
3.3510 0.00591 0.00577 0.3451   145.17   1.19219   0.24646   0.07087   1.40480
3.3820 0.00520 0.00489 0.3767   158.46   0.97324   0.18411   0.14381   1.40467
3.4100 0.00412 0.00414 0.4128   173.65   1.54061   0.21787   0.26839   2.34578
3.4200 0.00390 0.00390 0.4271   179.69   2.67362   0.17390   0.34196   3.69950
3.4300 0.00370 0.00367 0.4421   185.98   3.56069   0.22006   0.44678   4.90103
3.4450 0.00344 0.00336 0.4654   195.78   5.62578   0.22442   0.68670   7.68588
3.4550 0.00329 0.00317 0.4814   202.50   7.36503   0.24765   0.90761  10.08786
3.4600 0.00313 0.00308 0.4894   205.89   7.79525   0.25841   1.03269  10.89332
3.4700 0.00295 0.00292 0.5057   212.74   7.71272   0.19145   1.30201  11.61875
3.4900 0.00290 0.00265 0.5386   226.57   7.55949   0.20568   1.79989  12.95916
3.5100 0.00259 0.00243 0.5716   240.46   6.78680   0.15937   2.22299  13.45577
3.5400 0.00240 0.00218 0.6210   261.25   5.47744   0.20787   2.73064  13.66936
3.5700 0.00212 0.00200 0.6703   281.99   4.30768   0.14382   3.10812  13.63204
3.6300 0.00170 0.00174 0.7695   323.71   2.97877   0.12951   3.62933  13.86676
3.6900 0.00150 0.00156 0.8715   366.64   2.08804   0.11534   3.95376  13.94932
3.7600 0.00130 0.00138 0.9969   419.38   1.49088   0.10065   4.18638  14.05002
3.8200 0.00125 0.00125 1.1114   467.55   1.22799   0.08837   4.33062  14.21985
3.9200 0.00110 0.00105 1.3198   555.24   0.96128   0.06661   4.51957  14.51999
4.0800 0.00081 0.00081 1.7089   718.92   0.55239   0.05706   4.71380  14.69379


==> anc/p4/e-3p_nt6_thermo.out_high <==
3.9200 0.00110 0.00105 1.3198   555.24   0.96128   0.06661   
4.0000 0.00092 0.00092 1.1287   633.12   0.75731   0.07144
4.0800 0.00081 0.00081 1.7089   718.92   0.55239   0.05706  


==> anc/p4/e-3p_nt8_thermo.out <==
 # beta mqin   mqout     r0T    T[MeV] (e-3p)/T**4  error    pressure   energy  
3.4300 0.00370 0.00367 0.3316   139.48   0.70365   0.25130   0.12175   1.06890
3.4600 0.00313 0.00308 0.3671   154.42   1.20754   0.17483   0.21711   1.85887
3.4900 0.00290 0.00265 0.4039   169.93   1.96140   0.25836   0.35773   3.03458
3.5000 0.00253 0.00253 0.4163   175.14   2.32031   0.24626   0.42546   3.59669
3.5100 0.00259 0.00243 0.4287   180.34   3.14541   0.22626   0.51069   4.67748
3.5150 0.00240 0.00238 0.4349   182.95   3.97490   0.19716   0.56107   5.65811
3.5225 0.00240 0.00231 0.4442   186.85   4.77087   0.20039   0.64755   6.71352
3.5300 0.00240 0.00225 0.4534   190.75   5.07691   0.16947   0.74838   7.32205
3.5400 0.00240 0.00218 0.4658   195.94   5.66962   0.20313   0.90694   8.39044
3.5450 0.00215 0.00214 0.4719   198.53   6.49903   0.33936   0.99176   9.47431
3.5500 0.00211 0.00211 0.4781   201.12   6.86213   0.19886   1.07701  10.09316
3.5600 0.00205 0.00205 0.4904   206.31   6.46574   0.24977   1.24753  10.20833
3.5700 0.00200 0.00200 0.5027   211.49   6.91244   0.20341   1.41611  11.16077
3.5850 0.00192 0.00192 0.5212   219.27   6.65750   0.24581   1.65940  11.63570
3.6000 0.00192 0.00186 0.5398   227.07   6.19637   0.20628   1.88316  11.84585
3.6300 0.00170 0.00174 0.5771   242.78   5.59164   0.25072   2.27782  12.42510
3.6600 0.00170 0.00164 0.6150   258.72   4.88427   0.24685   2.60763  12.70716
3.6900 0.00150 0.00156 0.6537   274.98   4.05035   0.21538   2.88164  12.69527
3.7600 0.00139 0.00138 0.7477   314.53   3.07383   0.18491   3.35960  13.15263
3.8200 0.00125 0.00125 0.8336   350.66   2.40992   0.19734   3.65159  13.36469
3.9200 0.00110 0.00105 0.9899   416.43   1.67841   0.13720   4.00757  13.70112
4.0000 0.00092 0.00092 1.1287   474.84   1.26524   0.16464   4.19874  13.86146
#4.0800 0.00081 0.00081 1.2817   539.19   0.74690   0.10837   4.32235  13.71395


==> anc/p_HRG_h_10 <==
30 0.3124E-12	NaN	0.1848E-09	0.2455E-14	0.7190E-17
35 0.2701E-10	NaN	0.7203E-08	0.5261E-12	0.4035E-14
40 0.7549E-09	NaN	0.1098E-06	0.2904E-10	0.4700E-12
45 0.1002E-07	NaN	0.8975E-06	0.6519E-09	0.1917E-10
50 0.7968E-07	NaN	0.4759E-05	0.7818E-08	0.3746E-09
55 0.4387E-06	0.5627E-02	0.1850E-04	0.5961E-07	0.4281E-08
60 0.1841E-05	0.6679E-02	0.5723E-04	0.3243E-06	0.3271E-07
65 0.6287E-05	0.7996E-02	0.1491E-03	0.1364E-05	0.1833E-06
70 0.1827E-04	0.1012E-01	0.3399E-03	0.4689E-05	0.8047E-06
75 0.4665E-04	0.1378E-01	0.6963E-03	0.1374E-04	0.2906E-05
80 0.1072E-03	0.1961E-01	0.1307E-02	0.3540E-04	0.8954E-05
85 0.2255E-03	0.2802E-01	0.2280E-02	0.8200E-04	0.2421E-04
90 0.4403E-03	0.3910E-01	0.3737E-02	0.1740E-03	0.5873E-04
95 0.8065E-03	0.5268E-01	0.5810E-02	0.3428E-03	0.1300E-03
100 0.1398E-02	0.6843E-01	0.8630E-02	0.6345E-03	0.2664E-03
105 0.2310E-02	0.8593E-01	0.1232E-01	0.1113E-02	0.5110E-03
110 0.3659E-02	0.1047E+00	0.1701E-01	0.1864E-02	0.9259E-03
115 0.5583E-02	0.1244E+00	0.2277E-01	0.3000E-02	0.1597E-02
120 0.8244E-02	0.1447E+00	0.2971E-01	0.4660E-02	0.2639E-02
125 0.1182E-01	0.1652E+00	0.3787E-01	0.7020E-02	0.4199E-02
130 0.1651E-01	0.1857E+00	0.4730E-01	0.1029E-01	0.6462E-02
135 0.2252E-01	0.2060E+00	0.5803E-01	0.1472E-01	0.9657E-02
140 0.3008E-01	0.2260E+00	0.7005E-01	0.2061E-01	0.1406E-01
145 0.3941E-01	0.2456E+00	0.8335E-01	0.2830E-01	0.1998E-01
150 0.5075E-01	0.2648E+00	0.9791E-01	0.3817E-01	0.2781E-01
155 0.6432E-01	0.2834E+00	0.1137E+00	0.5068E-01	0.3796E-01
160 0.8036E-01	0.3014E+00	0.1306E+00	0.6631E-01	0.5092E-01
165 0.9909E-01	0.3189E+00	0.1487E+00	0.8561E-01	0.6723E-01
170 0.1207E+00	0.3358E+00	0.1678E+00	0.1092E+00	0.8745E-01
175 0.1454E+00	0.3521E+00	0.1879E+00	0.1377E+00	0.1122E+00
180 0.1734E+00	0.3679E+00	0.2090E+00	0.1718E+00	0.1423E+00
185 0.2049E+00	0.3831E+00	0.2309E+00	0.2123E+00	0.1783E+00
190 0.2400E+00	0.3978E+00	0.2535E+00	0.2600E+00	0.2210E+00
195 0.2788E+00	0.4120E+00	0.2769E+00	0.3157E+00	0.2712E+00
200 0.3215E+00	0.4257E+00	0.3009E+00	0.3803E+00	0.3298E+00
205 0.3682E+00	0.4390E+00	0.3255E+00	0.4546E+00	0.3975E+00
210 0.4189E+00	0.4517E+00	0.3505E+00	0.5397E+00	0.4753E+00
215 0.4737E+00	0.4641E+00	0.3761E+00	0.6365E+00	0.5639E+00
220 0.5328E+00	0.4760E+00	0.4020E+00	0.7459E+00	0.6643E+00
225 0.5960E+00	0.4875E+00	0.4282E+00	0.8690E+00	0.7773E+00


==> anc/p_HRG_h_12 <==
30 0.3124E-12	NaN	0.1861E-09	0.2794E-14	0.9083E-17
35 0.2701E-10	NaN	0.7261E-08	0.6077E-12	0.5188E-14
40 0.7549E-09	NaN	0.1108E-06	0.3398E-10	0.6112E-12
45 0.1002E-07	0.3589E-02	0.9078E-06	0.7703E-09	0.2505E-10
50 0.7968E-07	0.4611E-02	0.4840E-05	0.9308E-08	0.4894E-09
55 0.4387E-06	0.5738E-02	0.1898E-04	0.7132E-07	0.5568E-08
60 0.1841E-05	0.7339E-02	0.5939E-04	0.3890E-06	0.4220E-07
65 0.6287E-05	0.1010E-01	0.1564E-03	0.1636E-05	0.2339E-06
70 0.1827E-04	0.1478E-01	0.3594E-03	0.5616E-05	0.1014E-05
75 0.4665E-04	0.2198E-01	0.7399E-03	0.1640E-04	0.3610E-05
80 0.1072E-03	0.3196E-01	0.1392E-02	0.4202E-04	0.1096E-04
85 0.2255E-03	0.4464E-01	0.2427E-02	0.9671E-04	0.2919E-04
90 0.4403E-03	0.5969E-01	0.3973E-02	0.2037E-03	0.6974E-04
95 0.8065E-03	0.7668E-01	0.6160E-02	0.3981E-03	0.1521E-03
100 0.1398E-02	0.9513E-01	0.9122E-02	0.7304E-03	0.3073E-03
105 0.2310E-02	0.1146E+00	0.1298E-01	0.1270E-02	0.5815E-03
110 0.3659E-02	0.1346E+00	0.1785E-01	0.2108E-02	0.1040E-02
115 0.5583E-02	0.1550E+00	0.2383E-01	0.3361E-02	0.1773E-02
120 0.8244E-02	0.1754E+00	0.3099E-01	0.5176E-02	0.2898E-02
125 0.1182E-01	0.1956E+00	0.3940E-01	0.7731E-02	0.4566E-02
130 0.1651E-01	0.2155E+00	0.4908E-01	0.1124E-01	0.6964E-02
135 0.2252E-01	0.2350E+00	0.6006E-01	0.1596E-01	0.1032E-01
140 0.3008E-01	0.2540E+00	0.7233E-01	0.2218E-01	0.1491E-01
145 0.3941E-01	0.2725E+00	0.8589E-01	0.3024E-01	0.2106E-01
150 0.5075E-01	0.2904E+00	0.1007E+00	0.4053E-01	0.2914E-01
155 0.6432E-01	0.3078E+00	0.1167E+00	0.5350E-01	0.3957E-01
160 0.8036E-01	0.3246E+00	0.1339E+00	0.6963E-01	0.5284E-01
165 0.9909E-01	0.3409E+00	0.1522E+00	0.8946E-01	0.6946E-01
170 0.1207E+00	0.3566E+00	0.1716E+00	0.1136E+00	0.9004E-01
175 0.1454E+00	0.3718E+00	0.1919E+00	0.1427E+00	0.1152E+00
180 0.1734E+00	0.3865E+00	0.2131E+00	0.1774E+00	0.1456E+00
185 0.2049E+00	0.4007E+00	0.2352E+00	0.2185E+00	0.1820E+00
190 0.2400E+00	0.4144E+00	0.2580E+00	0.2667E+00	0.2251E+00
195 0.2788E+00	0.4277E+00	0.2815E+00	0.3230E+00	0.2757E+00
200 0.3215E+00	0.4405E+00	0.3057E+00	0.3882E+00	0.3346E+00
205 0.3682E+00	0.4529E+00	0.3304E+00	0.4631E+00	0.4027E+00
210 0.4189E+00	0.4648E+00	0.3556E+00	0.5488E+00	0.4809E+00
215 0.4737E+00	0.4764E+00	0.3812E+00	0.6461E+00	0.5699E+00
220 0.5328E+00	0.4876E+00	0.4072E+00	0.7560E+00	0.6706E+00
225 0.5960E+00	0.4985E+00	0.4335E+00	0.8796E+00	0.7840E+00


==> anc/p_HRG_h_6 <==
30 0.3124E-12	NaN	0.1829E-09	0.2016E-14	0.4957E-17
35 0.2701E-10	NaN	0.7117E-08	0.4206E-12	0.2674E-14
40 0.7549E-09	NaN	0.1083E-06	0.2267E-10	0.3020E-12
45 0.1002E-07	NaN	0.8840E-06	0.4984E-09	0.1204E-10
50 0.7968E-07	NaN	0.4674E-05	0.5871E-08	0.2320E-09
55 0.4387E-06	NaN	0.1805E-04	0.4413E-07	0.2633E-08
60 0.1841E-05	NaN	0.5511E-04	0.2375E-06	0.2012E-07
65 0.6287E-05	NaN	0.1407E-03	0.9914E-06	0.1134E-06
70 0.1827E-04	NaN	0.3127E-03	0.3397E-05	0.5030E-06
75 0.4665E-04	NaN	0.6232E-03	0.9951E-05	0.1844E-05
80 0.1072E-03	NaN	0.1140E-02	0.2570E-04	0.5783E-05
85 0.2255E-03	NaN	0.1946E-02	0.5986E-04	0.1596E-04
90 0.4403E-03	0.1251E-01	0.3141E-02	0.1280E-03	0.3958E-04
95 0.8065E-03	0.1406E-01	0.4838E-02	0.2547E-03	0.8969E-04
100 0.1398E-02	0.1673E-01	0.7158E-02	0.4768E-03	0.1882E-03
105 0.2310E-02	0.2115E-01	0.1023E-01	0.8471E-03	0.3698E-03
110 0.3659E-02	0.2779E-01	0.1417E-01	0.1438E-02	0.6861E-03
115 0.5583E-02	0.3691E-01	0.1909E-01	0.2347E-02	0.1211E-02
120 0.8244E-02	0.4848E-01	0.2509E-01	0.3700E-02	0.2046E-02
125 0.1182E-01	0.6232E-01	0.3226E-01	0.5655E-02	0.3325E-02
130 0.1651E-01	0.7815E-01	0.4066E-01	0.8409E-02	0.5221E-02
135 0.2252E-01	0.9560E-01	0.5032E-01	0.1220E-01	0.7949E-02
140 0.3008E-01	0.1143E+00	0.6127E-01	0.1732E-01	0.1177E-01
145 0.3941E-01	0.1339E+00	0.7351E-01	0.2409E-01	0.1701E-01
150 0.5075E-01	0.1541E+00	0.8703E-01	0.3290E-01	0.2403E-01
155 0.6432E-01	0.1747E+00	0.1018E+00	0.4420E-01	0.3325E-01
160 0.8036E-01	0.1954E+00	0.1178E+00	0.5847E-01	0.4515E-01
165 0.9909E-01	0.2159E+00	0.1350E+00	0.7627E-01	0.6028E-01
170 0.1207E+00	0.2363E+00	0.1532E+00	0.9822E-01	0.7923E-01
175 0.1454E+00	0.2563E+00	0.1725E+00	0.1250E+00	0.1026E+00
180 0.1734E+00	0.2759E+00	0.1928E+00	0.1572E+00	0.1312E+00
185 0.2049E+00	0.2950E+00	0.2140E+00	0.1958E+00	0.1656E+00
190 0.2400E+00	0.3136E+00	0.2360E+00	0.2414E+00	0.2067E+00
195 0.2788E+00	0.3317E+00	0.2588E+00	0.2950E+00	0.2553E+00
200 0.3215E+00	0.3491E+00	0.2823E+00	0.3574E+00	0.3121E+00
205 0.3682E+00	0.3660E+00	0.3064E+00	0.4296E+00	0.3781E+00
210 0.4189E+00	0.3823E+00	0.3311E+00	0.5125E+00	0.4541E+00
215 0.4737E+00	0.3981E+00	0.3563E+00	0.6071E+00	0.5410E+00
220 0.5328E+00	0.4133E+00	0.3819E+00	0.7143E+00	0.6397E+00
225 0.5960E+00	0.4279E+00	0.4078E+00	0.8352E+00	0.7509E+00


==> anc/p_HRG_h_8 <==
30 0.3124E-12	NaN	0.1837E-09	0.2200E-14	0.5862E-17
35 0.2701E-10	NaN	0.7155E-08	0.4648E-12	0.3224E-14
40 0.7549E-09	NaN	0.1090E-06	0.2534E-10	0.3701E-12
45 0.1002E-07	NaN	0.8898E-06	0.5628E-09	0.1494E-10
50 0.7968E-07	NaN	0.4708E-05	0.6690E-08	0.2904E-09
55 0.4387E-06	NaN	0.1820E-04	0.5066E-07	0.3315E-08
60 0.1841E-05	NaN	0.5579E-04	0.2743E-06	0.2539E-07
65 0.6287E-05	0.7629E-02	0.1435E-03	0.1150E-05	0.1430E-06
70 0.1827E-04	0.8642E-02	0.3227E-03	0.3951E-05	0.6329E-06
75 0.4665E-04	0.9887E-02	0.6533E-03	0.1159E-04	0.2308E-05
80 0.1072E-03	0.1188E-01	0.1215E-02	0.2993E-04	0.7193E-05
85 0.2255E-03	0.1528E-01	0.2108E-02	0.6960E-04	0.1969E-04
90 0.4403E-03	0.2071E-01	0.3448E-02	0.1484E-03	0.4839E-04
95 0.8065E-03	0.2857E-01	0.5361E-02	0.2942E-03	0.1086E-03
100 0.1398E-02	0.3900E-01	0.7978E-02	0.5483E-03	0.2255E-03
105 0.2310E-02	0.5189E-01	0.1143E-01	0.9689E-03	0.4382E-03
110 0.3659E-02	0.6698E-01	0.1582E-01	0.1636E-02	0.8041E-03
115 0.5583E-02	0.8390E-01	0.2128E-01	0.2653E-02	0.1404E-02
120 0.8244E-02	0.1023E+00	0.2787E-01	0.4155E-02	0.2347E-02
125 0.1182E-01	0.1217E+00	0.3567E-01	0.6308E-02	0.3775E-02
130 0.1651E-01	0.1417E+00	0.4473E-01	0.9319E-02	0.5869E-02
135 0.2252E-01	0.1622E+00	0.5507E-01	0.1343E-01	0.8853E-02
140 0.3008E-01	0.1828E+00	0.6671E-01	0.1894E-01	0.1300E-01
145 0.3941E-01	0.2034E+00	0.7964E-01	0.2619E-01	0.1862E-01
150 0.5075E-01	0.2237E+00	0.9383E-01	0.3556E-01	0.2610E-01
155 0.6432E-01	0.2437E+00	0.1092E+00	0.4750E-01	0.3586E-01
160 0.8036E-01	0.2633E+00	0.1259E+00	0.6250E-01	0.4838E-01
165 0.9909E-01	0.2823E+00	0.1436E+00	0.8112E-01	0.6420E-01
170 0.1207E+00	0.3008E+00	0.1624E+00	0.1040E+00	0.8391E-01
175 0.1454E+00	0.3188E+00	0.1822E+00	0.1317E+00	0.1082E+00
180 0.1734E+00	0.3362E+00	0.2030E+00	0.1650E+00	0.1376E+00
185 0.2049E+00	0.3530E+00	0.2246E+00	0.2047E+00	0.1730E+00
190 0.2400E+00	0.3692E+00	0.2470E+00	0.2515E+00	0.2151E+00
195 0.2788E+00	0.3849E+00	0.2702E+00	0.3063E+00	0.2647E+00
200 0.3215E+00	0.4000E+00	0.2940E+00	0.3700E+00	0.3226E+00
205 0.3682E+00	0.4146E+00	0.3184E+00	0.4435E+00	0.3897E+00
210 0.4189E+00	0.4286E+00	0.3433E+00	0.5277E+00	0.4669E+00
215 0.4737E+00	0.4422E+00	0.3686E+00	0.6236E+00	0.5549E+00
220 0.5328E+00	0.4553E+00	0.3944E+00	0.7322E+00	0.6547E+00
225 0.5960E+00	0.4679E+00	0.4205E+00	0.8544E+00	0.7670E+00


==> anc/p_cont <==
200 1.5296 0.06
250 2.4489 0.06
300 3.0573 0.06
350 3.4595 0.06
400 3.7345 0.06
450 3.9295 0.04
500 4.0718 0.04
550 4.1786 0.0408703
600 4.2618 0.0419959
650 4.3291 0.0428832
700 4.4032 0.0498308
750 4.4499 0.050206
800 4.4888 0.0504033
850 4.513869   0.062813
900 4.543141   0.063338
950 4.567264   0.063813
1000 4.58626 6.0376e-02
1050 4.59736 6.0347e-02
1100 4.60706 6.0349e-02
1150 4.61566 6.0385e-02 
1200 4.62326 6.0654e-02
1250 4.63066 6.0520e-02
1300 4.63706 6.0573e-02
1330 4.64066 6.0582e-02


==> anc/p_corr.plt <==
set size 0.9, 1.0
set pointsize 1.8
set label "T [MeV]" at 700,0.3
set label "p/T^4" at 130,5
set key at 1300,3.4
set xr [100:1400]
set yr [0:5.5]
set mxtics
set mytics

Nf=3.
corrh(x)=(0.232085+2.09102e-07*x**2)*1.0
corrh6(x)=0.153261+0.000406039*x
corrp4(x)=(1.92837+320.192/x)*1.0
psb=8*pi**2/45.+Nf*7*pi**2/60.
psb6=8*pi**2/45.+Nf*7*pi**2/60.*(1+(0.77178070465478-1))
psb8=8*pi**2/45.+Nf*7*pi**2/60.*(1+(0.93033420893448-1))
psb10=8*pi**2/45.+Nf*7*pi**2/60.*(1+(0.98108286140629-1))
psb12=8*pi**2/45.+Nf*7*pi**2/60.*(1+(0.99279228201427-1))
corr6(x)=(0.77178070465478-1)*corrh6(x)*Nf*7*pi**2/60.
corr8(x)=(0.93033420893448-1)*corrh(x)*Nf*7*pi**2/60.
corr10(x)=(0.98108286140629-1)*corrh(x)*Nf*7*pi**2/60.
corr12(x)=(0.99279228201427-1)*corrh(x)*Nf*7*pi**2/60.
corrp4_6(x)=Nf*7*pi**2/60.*corrp4(x)/36.
corrp4_8(x)=Nf*7*pi**2/60.*corrp4(x)/64.

set arrow from 1200,psb to 1400,psb lt -1 lw 3 nohead

plo 'out6' u 1:(($4+$5)-corr6($1)):($4-$5-corr6($1)) t "N_{/Symbol t}=6" w filledcu lc rgb "#FFBBFF"
rep 'out8' u 1:(($4+$5)-corr8($1)):(($4-$5)-corr8($1)) t "N_{/Symbol t}=8" w filledcu lc rgb "#FFBBBB"
rep 'out10' u 1:(($4+$5)-corr10($1)):(($4-$5)-corr10($1)) t "N_{/Symbol t}=10" w filledcu lc rgb "#BBBBFF"
rep 'out12' u 1:(($4+$5)-corr12($1)):(($4-$5)-corr12($1)) t "N_{/Symbol t}=12" w filledcu lc rgb "#BBFFBB"
rep 'p4/e-3p_nt6_thermo.out' u 5:($8-corrp4_6($5)) t "p4, N_{/Symbol t}=6" w l lt -1 lw 2
rep 'p4/e-3p_nt8_thermo.out' u 5:($8-corrp4_8($5)) t "p4, N_{/Symbol t}=8" w l lt 0 lw 6
rep 'p_cont' u 1:2:3 not w e pt 5 lt -1
pause -1
set term post eps enh color 24
set out 'p_corr.eps'
rep


==> anc/parfit <==
5.9 0.791307092409556 0.00353234370199154 1.05376739615869 0.0113192389712541
5.95 0.754533432145652 0.00304209292496337 1.04806363885072 0.0109720822837472
6 0.719289833395884 0.00260718164228746 1.04282289052017 0.0105615073760492
6.05 0.685535597334994 0.00222724827678775 1.03809183934138 0.0100919011895207
6.1 0.653230667368224 0.0019015456316268 1.03391300441247 0.00956897136809145
6.15 0.622335349789289 0.00162874028447318 1.03032387043145 0.00899973374215968
6.2 0.592810064154095 0.00140657410993387 1.02735610829345 0.008392501516568
6.25 0.564615130615437 0.00123141471742146 1.02503490413475 0.00775689398958256
6.3 0.537710600180933 0.00109787317570552 1.02337841615991 0.00710388951069296
6.35 0.512056132187686 0.000998815350219225 1.02239737486473 0.00644595499124769
6.4 0.48761092133837 0.00092600656037621 1.02209483816375 0.00579728849239555
6.45 0.46433367454685 0.000871229723219026 1.02246610857383 0.00517419771336556
6.5 0.442182635743306 0.000827367190215695 1.02349881509671 0.00459556430423156
6.55 0.421115654833934 0.000789019162476944 1.02517315786577 0.004083118003149
6.6 0.401090295328461 0.000752594513751246 1.0274623090526 0.00366073559246981
6.65 0.382063973841337 0.000716062923243002 1.03033295905287 0.00335130738598664
6.7 0.363994123805336 0.000678584135725216 1.03374599269861 0.00317005499922472
6.75 0.3468383753346 0.000640148064450261 1.03765727631386 0.00311655937285546
6.8 0.330554743224283 0.000601278768150818 1.04201853301157 0.00317207132427111
6.85 0.315101815528392 0.000562808994127482 1.04677828090699 0.00330578438918338
6.9 0.300438935942812 0.000525712855581547 1.05188280708 0.00348493044275023
6.95 0.286526374248229 0.000490979406928501 1.05727714931322 0.0036816934323811
7 0.273325480242951 0.00045951156736049 1.0629060579699 0.00387537108142821
7.05 0.260798817827792 0.000432040129299179 1.06871491188633 0.00405179300594395
7.1 0.248910277113658 0.000409050792484538 1.07465056478618 0.00420191918551925
7.15 0.237625163542484 0.000390731744768803 1.08066210233556 0.00432050047592843
7.2 0.226910263996448 0.000376955744426526 1.08670149433121 0.00440503060953091
7.25 0.216733890689903 0.000367307972372954 1.09272413137235 0.00445497535117372
7.3 0.207065904280377 0.000361157727514626 1.09868924040512 0.00447121004543842
7.35 0.197877718100569 0.000357755890909202 1.10456017844075 0.00445560302250037
7.4 0.189142285714287 0.000356332283405927 1.11030460825866 0.00441070015378529
7.45 0.180834074154782 0.00035617199379419 1.11589456378862 0.00433948121084987
7.5 0.172929025237356 0.000356661933965801 1.1213064159655 0.00424516930477191
7.55 0.165404507274208 0.000357309859053562 1.12652075208129 0.0041310813912512
7.6 0.158239259382795 0.000357743602086513 1.13152218301198 0.00400051185460421
7.65 0.151413330391823 0.000357698876423037 1.13629909321974 0.00385664352332499
7.7 0.144908014131098 0.000357002129136539 1.14084334822386 0.00370248180063846
7.75 0.138705782659041 0.000355552565954369 1.14514997342643 0.00354080835137924
7.8 0.132790218747733 0.000353305551209515 1.14921681691811 0.0033741512397808
7.85 0.127145948719466 0.000350258320150836 1.15304420732198 0.00320476871981588
7.9 0.121758576517896 0.000346438214955819 1.15663461599878 0.00303464412903613
7.95 0.116614619705262 0.000341893291494502 1.15999233115259 0.00286548957317376
8 0.111701447907169 0.000336684992846524 1.16312314964052 0.00269875633046409
8.05 0.107007224078949 0.000330882548316491 1.1660340906753 0.00253565015504392
8.1 0.10252084884215 0.000324558774022632 1.16873313416501 0.00237714991347824
8.15 0.0982319080352426 0.000317786990605414 1.17122898518818 0.00222402823997642
8.2 0.0941306235373206 0.000310638818706857 1.17353086506581 0.00207687313636364
8.25 0.0902078073555119 0.000303182655930062 1.17564832866095 0.00193610966574332
8.3 0.0864548189138732 0.000295482676944762 1.1775911068998 0.00180202108923846
8.35 0.0828635254415929 0.000287598230479155 1.17936897304471 0.00167476897043758
8.4 0.0794262653293729 0.000279583533386635 1.18099163093789 0.0015544119212026
8.45 0.0761358143030548 0.000271487583459422 1.18246862324894 0.00144092278581049
8.5 0.0729853542511991 0.000263354229941364 1.18380925767748 0.00133420415957518
8.55 0.069968444536964 0.000255222354496964 1.18502254906028 0.00123410221543462
8.6 0.067078995622976 0.000247126126364439 1.18611717539187 0.00114041887018921
8.65 0.0643112448398422 0.000239095304099871 1.18710144587017 0.00105292236398367
8.7 0.061659734133625 0.000231155563156435 1.18798327921114 0.000971356355023576
8.75 0.0591192896342195 0.000223328833904083 1.18877019062528 0.000895447649016133
8.8 0.0566850028945257 0.000215633638878288 1.18946928600703 0.000824912691761983
8.85 0.0543522136591143 0.000208085421291603 1.19008726204608 0.000759462955741376
8.9 0.0521164940303325 0.000200696859342082 1.19063041112468 0.000698809349156272
8.95 0.049973633909211 0.000193478162763152 1.1911046300111 0.000642665770134487
9 0.0479196275978634 0.000186437349504878 1.19151543149626 0.000590751920817569
9.05 0.0459506614591594 0.000179580501516172 1.19186795824545 0.000542795486740531
9.1 0.0440631025381785 0.000172911999391132 1.19216699824947 0.000498533776957188
9.15 0.0422534880582307 0.000166434736213688 1.19241700136049 0.000457714910280344
9.2 0.0405185157120092 0.000160150311333657 1.19262209648631 0.000420098623158069
9.25 0.0388550346757008 0.000154059205074199 1.19278610909422 0.000385456765345604
9.3 0.0372600372806001 0.000148160935537126 1.1929125787428 0.000353573540816171
9.35 0.0357306512829722 0.000142454198763595 1.19300477641743 0.000324245543373666
9.4 0.0342641326785842 0.000136936993542865 1.19306572149424 0.000297281629223323
9.45 0.0328578590135182 0.00013160673215632 1.19309819819878 0.000272502662323733
9.5 0.0315093231475985 0.000126460338309673 1.19310477146016 0.000249741162660455


==> anc/pot_38_combo <==
1.0000000000000000 0.95989197492599487 0.43840467279589546 2.6336983166008777E-005	0.438403803604671 3.020290697400145E-005
1.4142135623730951 1.4333300590515137 0.56884248745141752 7.0254406412822675E-005	0.568661161358326 5.716870314426955E-005
1.7320508075688772 1.7865099906921387 0.63285488993076910 1.3512545224299386E-004	0.632552211296042 1.067154518095119E-004
2.0000000000000000 1.9400500059127808 0.65956561698138549 1.0068277630493491E-004	0.659251631119762 1.076075335179658E-004
2.2360679774997898 2.2246699333190918 0.69622203912899150 9.6222498084015901E-005	0.695825356727207 1.051146056373386E-004
2.4494897427831779 2.4648199081420898 0.72317644750735888 1.7083246746316252E-004	0.722636320595551 1.900735211417130E-004
2.8284271247461903 2.8266999721527100 0.76104339646132257 3.2262538579933095E-004	0.760033850125936 2.098300397758865E-004
3.0000000000000000 2.9948399066925049 0.77612713650522047 1.7232978137295935E-004	0.774991283404985 2.045728865933663E-004
3.1622776601683795 3.1502199172973633 0.79004296503405591 2.2741666700167644E-004	0.788953975225113 1.946889342857512E-004
3.3166247903553998 3.3138000965118408 0.80332526327604503 2.4128899134333941E-004	0.801843581655109 2.682027308845572E-004
3.4641016151377544 3.4757499694824219 0.81534767760249882 7.3188068754652695E-004	0.813665047648785 4.116112715955287E-004
3.6055512754639891 3.6018500328063965 0.82553918337049781 2.8419428479916579E-004	0.824185027991970 2.340850710172936E-004
3.7416573867739413 3.7434101104736328 0.83568300047638533 6.4891980146036495E-004	0.833938121479946 3.318444060230417E-004
4.0000000000000000 3.9905500411987305 0.85271913243005404 3.2961431659630309E-004	0.851454253723164 5.867270208674134E-004
4.1231056256176606 4.1188502311706543 0.86197584197493815 2.8076652862631731E-004	0.859805018649887 2.352924696518851E-004
4.2426406871192848 4.2379598617553711 0.86959663997813597 6.9645634796647814E-004	0.868755372548342 4.774650663215247E-004
4.3588989435406740 4.3584499359130859 0.87680765033746000 4.5598905915275221E-004	0.873485578472416 5.250395570061087E-004
4.4721359549995796 4.4664301872253418 0.88392019240234798 3.7920785941130823E-004	0.881605081763498 2.934014605026887E-004
4.5825756949558398 4.5785698890686035 0.89089180703709814 4.3900281353963542E-004	0.888122957011471 4.681266681116757E-004
4.6904157598234297 4.6914000511169434 0.89754937551420022 1.3058239182767192E-003	0.895944851531203 1.151080272741567E-003
4.8989794855663558 4.8963098526000977 0.90919014444924318 7.1809930554862767E-004	0.906955772939375 5.910985998589492E-004
5.0000000000000000 4.9934301376342773 0.91504576024802520 3.3321557699928607E-004	0.912524632271656 4.084206182113456E-004
5.0990195135927845 5.0990195135927845 0.92159463241469863 1.0640888117700730E-003	0.918102042113912 3.705433385569001E-004
5.1961524227066320 5.1961524227066320 0.92691892720583469 1.1740833741047238E-003	0.923640199817761 1.344452032703256E-003
5.3851648071345037 5.3851648071345037 0.93793660997559591 1.4635039177360019E-003	0.933574353849026 4.097312997345738E-004
5.4772255750516612 5.4772255750516612 0.94308260186952508 1.2859620153077473E-003	0.940571827412439 9.770136100556487E-004
5.6568542494923806 5.6568542494923806 0.95031685152689604 8.1334482678409943E-004	0.948660396467825 6.946819899321656E-004
5.7445626465380286 5.7445626465380286 0.95615135964068487 1.4254105089393113E-003	0.953598077058246 1.907611852846665E-003
5.8309518948453007 5.8309518948453007 0.96018457225813048 1.0064069363637611E-003	0.957162452901894 1.497899745689553E-003
5.9160797830996161 5.9160797830996161 0.96400920356407838 7.3541903881504977E-004	0.961347286888553 7.874963426496321E-004
6.0000000000000000 6.0000000000000000 0.96901890138720215 6.1484501510520977E-004	0.965653443846470 6.052316622671715E-004
6.0827625302982193 6.0827625302982193 0.97638273787027496 2.0117247399951644E-003	0.969632825124543 6.426801352775872E-004
6.1644140029689760 6.1644140029689760 0.98003280168488172 2.2221097770154206E-003	0.972850008195286 6.024988279750320E-004
6.3245553203367590 6.3245553203367590 0.98625038065078752 1.0749856376502448E-003	0.980320022891214 6.679734235306071E-004
6.4031242374328485 6.4031242374328485 0.98895446173519208 6.2212709487611021E-004	0.985029020159090 5.570237779066779E-004
6.4807406984078604 6.4807406984078604 0.99380957047213692 2.3540777500617878E-003	0.991330971729821 1.856174871244482E-003
6.5574385243020004 6.5574385243020004 0.99754999064175987 1.5556836930485250E-003	0.990314545150759 2.623618774672957E-003
6.6332495807107996 6.6332495807107996 1.0010416698498421 4.2181101857286457E-003	0.996733033430108 1.032235389604885E-003
6.7082039324993694 6.7082039324993694 1.0037270638207410 2.2594023509170027E-003	0.998925192859707 8.224305864482257E-004
6.7823299831252681 6.7823299831252681 1.0076580628282528 1.0794644337021966E-003	1.00333361324976 2.832667435891695E-003
6.9282032302755088 6.9282032302755088 1.0125979440121318 2.3310807764642797E-003	1.01369634333878 3.780669819018478E-003
7.0000000000000000 7.0000000000000000 1.0213798119121160 2.6468274440890490E-003	1.01336151806157 7.695796391865372E-004
7.0710678118654755 7.0710678118654755 1.0220144753660154 1.5085101200553843E-003	1.01657652529810 7.371030506267809E-004
7.1414284285428504 7.1414284285428504 1.0260325902798613 1.0786800179926281E-003	1.02019955728446 1.109226828133714E-003
7.2111025509279782 7.2111025509279782 1.0283530507179461 1.1907553699268630E-003	1.02298410292468 1.032477086508050E-003
7.2801098892805181 7.2801098892805181 1.0329977704209576 2.8094343430672269E-003	1.02531032055391 8.629878988139474E-004
7.3484692283495345 7.3484692283495345 1.0345363155546952 1.0188057542513695E-003	1.02791798105336 8.238296854199656E-004
7.4833147735478827 7.4833147735478827 1.0449217674037929 1.3002526553446223E-003	1.03570466138681 1.273025567701867E-003
7.5498344352707498 7.5498344352707498 1.0477012442615090 3.7350718443176093E-003	1.03673819642169 1.232830845833757E-003
7.6157731058639087 7.6157731058639087 1.0467989630941243 1.2144135343529555E-003	1.03955452369779 1.223361198878773E-003
7.6811457478686078 7.6811457478686078 1.0520579907027130 4.9739217075855623E-003	1.04233060329235 1.278855253384498E-003
7.8102496759066540 7.8102496759066540 1.0580022648857352 4.6787801935198768E-003	1.04956097810083 1.122496510908216E-003
7.8740078740118111 7.8740078740118111 1.0602228229429520 4.0411098157881083E-003	1.04945063554119 1.284647429893235E-003
8.0000000000000000 8.0000000000000000 1.0658196673803575 2.6066837259477479E-003	1.05884955596263 1.861091993547032E-003
8.0622577482985491 8.0622577482985491 1.0682039077843573 1.1501540265812424E-003	1.05990441852735 1.123668151153924E-003
8.1240384046359608 8.1240384046359608 1.0690882474373558 1.4026855396577400E-003	1.06159333579077 1.346861768996202E-003
8.1853527718724504 8.1853527718724504 1.0765003729064129 4.3083369568140094E-003	1.06376603101354 4.821182102599654E-003
8.2462112512353212 8.2462112512353212 1.0774634773899676 4.0202790799603819E-003	1.06716994781318 4.126813418614064E-003
8.3066238629180749 8.3066238629180749 1.0820328816640978 3.6155222956946926E-003	1.06996350880999 1.439108554146147E-003
8.3666002653407556 8.3666002653407556 1.0873500542175909 3.4506459981777670E-003	1.07064418810274 1.970253662467789E-003
8.4852813742385695 8.4852813742385695 1.0883721911209243 2.0585144885798593E-003	1.07656372973837 1.745657185160158E-003
8.5440037453175304 8.5440037453175304 1.0899929530222803 2.2381434881231358E-003	1.07828921965414 1.638013515984864E-003
8.6023252670426267 8.6023252670426267 1.0975839365166014 1.1671491107708195E-003	1.08237712076374 1.348751294631696E-003
8.6602540378443873 8.6602540378443873 1.0981127424777914 7.3819881750543919E-003	1.08347886262400 2.068462238384635E-003
8.7177978870813480 8.7177978870813480 1.1055738379268572 2.1982388268116737E-003	1.09196904131821 4.073072294705835E-003
8.7749643873921226 8.7749643873921226 1.0995993310337040 2.0714118281349178E-003	1.08882804593136 1.491201992251168E-003
8.8317608663278477 8.8317608663278477 1.1015781151768760 2.4077430146626252E-003	1.09409638203574 2.415737407499415E-003
8.9442719099991592 8.9442719099991592 1.1111917673728251 5.5547750555567923E-003	1.09658105855497 2.047522397635376E-003
9.0000000000000000 9.0000000000000000 1.1105217258473195 2.0447137738276665E-003	1.09838631132666 1.676204635300160E-003
9.0553851381374173 9.0553851381374173 1.1113356592509791 2.5216921475198135E-003	1.10572268350949 7.781644926772673E-003
9.1104335791442992 9.1104335791442992 1.1153626174615885 2.1389558413334210E-003	1.10434211221718 1.897477807174172E-003
9.1651513899116797 9.1651513899116797 1.1183491765612537 2.4813052396534135E-003	1.10512795277981 2.729854121479366E-003
9.2195444572928871 9.2195444572928871 1.1200814146088711 2.3590801858150226E-003	1.10580758946207 1.946183911833719E-003
9.2736184954957039 9.2736184954957039 1.1256849886395475 2.2846382027375827E-003	1.10825230675348 1.962918356270617E-003
9.3808315196468595 9.3808315196468595 1.1288997278978044 4.4916144272516695E-003	1.11741735058558 4.069782081947253E-003
9.4339811320566032 9.4339811320566032 1.1326662810069348 6.2474553636011690E-003	1.11693418761853 2.077013111363208E-003
9.4868329805051381 9.4868329805051381 1.1305750231411671 2.3786936896144496E-003	1.11875919328627 1.861019549807762E-003
9.5393920141694561 9.5393920141694561 1.1376512979534190 3.3091812897189385E-003	1.12184302542455 7.347546397741042E-003
9.6436507609929549 9.6436507609929549 1.1435763460660302 2.4820405864530472E-003	1.12972820906937 1.058648356353924E-002
9.6953597148326587 9.6953597148326587 1.1426516275454217 3.4396605942185643E-003	1.12509836873639 2.210187138874309E-003
9.7979589711327115 9.7979589711327115 1.1464323999686024 5.3521797357634375E-003	1.13097349564513 3.712514464452617E-003
9.8488578017961039 9.8488578017961039 1.1499335582989829 4.5395180616007750E-003	1.13458750491920 2.985627748651484E-003
9.8994949366116654 9.8994949366116654 1.1505597806714143 3.1764712746803641E-003	1.13419807417096 2.556519955110508E-003
9.9498743710661994 9.9498743710661994 1.1564871133083658 6.1208122754443251E-003	1.13767269422173 2.964194412663854E-003
10.000000000000000 10.000000000000000 1.1562554701279459 3.0120694685739622E-003	1.13992576522870 5.537829203478803E-003
10.049875621120890 10.049875621120890 1.1600266302554310 3.9283417998914934E-003	1.14233416315505 2.412195709666829E-003
10.099504938362077 10.099504938362077 1.1606242920181220 4.3124188862611480E-003	1.14323771293653 3.713837485282133E-003
10.198039027185569 10.198039027185569 1.1728564714979413 2.1974594180824637E-003	1.14937234371858 3.271456203112133E-003
10.246950765959598 10.246950765959598 1.1651264357593680 3.6731931946431930E-003	1.15076036151278 3.058375092804873E-003
10.295630140987001 10.295630140987001 1.1725195407729057 2.9108411045025958E-003	1.15293032782424 3.228406934747995E-003
10.344080432788601 10.344080432788601 1.1736200471106693 4.5612225177434048E-003	1.14993214713679 2.951621880147713E-003
10.392304845413264 10.392304845413264 1.1768627462171961 1.0187914703041857E-002	1.15468019164987 4.784808614825646E-003
10.440306508910551 10.440306508910551 1.1742920411602547 3.4970401654711033E-003	1.15948943744797 3.892628490264385E-003
10.488088481701515 10.488088481701515 1.1816301816564996 2.8682394056998824E-003	1.16104414798735 3.247811750455740E-003
10.630145812734650 10.630145812734650 1.1750580271794222 3.8935119259012815E-003	1.16984449959081 9.972633039909543E-003
10.677078252031311 10.677078252031311 1.1811329017317667 4.4220150317657910E-003	1.16605161852446 3.626107299391400E-003
10.723805294763608 10.723805294763608 1.1858123054782672 6.3433684213778305E-003	1.17451584889033 1.302200928023732E-002
10.770329614269007 10.770329614269007 1.1954439130696422 2.8531942555340482E-003	1.17057713300637 3.438268414694967E-003
10.816653826391969 10.816653826391969 1.1960201937255617 3.2476536611004180E-003	1.17418006048258 3.128849657067081E-003
10.862780491200215 10.862780491200215 1.2040314465246316 6.6986891500138710E-003	1.17589637826329 4.123744718868888E-003
10.954451150103322 10.954451150103322 1.1961822315187871 7.1174513115136650E-003	1.17934822656083 5.565769272710851E-003
11.000000000000000 11.000000000000000 1.2063903600550330 4.7828695343694319E-003	1.18321895986487 3.912772604894484E-003
11.045361017187261 11.045361017187261 1.1987534868008385 4.1182102418665292E-003	1.17803743972530 3.861591566985218E-003
11.090536506409418 11.090536506409418 1.2073204071395318 3.3085695273895564E-002	1.18712804875223 5.168712995599611E-003
11.180339887498949 11.180339887498949 1.2036722233581196 4.7863753855612807E-003	1.18521632623860 3.550308846146335E-003
11.224972160321824 11.224972160321824 1.2123438135188804 4.4689618233271881E-003	1.18816896713601 4.252507978592448E-003
11.313708498984761 11.313708498984761 1.2194445348627370 6.8125680152237847E-003	1.19766634510600 1.250316821928491E-002
11.357816691600547 11.357816691600547 1.2079383071546483 1.1919507515783726E-002	1.19392120580504 3.492336694145904E-003
11.401754250991379 11.401754250991379 1.2180797909529273 5.5491184013456108E-003	1.19717500979052 6.037480332376748E-003
11.445523142259598 11.445523142259598 1.2243463247024056 9.6054247490712508E-003	1.19564524440361 3.961244318225866E-003
11.489125293076057 11.489125293076057 1.2239679558015979 8.5648230761413563E-003	1.20418971160166 6.551579885921740E-003
11.532562594670797 11.532562594670797 1.2214403904532669 1.2867253047009154E-002	1.19492140214699 6.321464422126175E-003
11.575836902790225 11.575836902790225 1.2226674791822820 6.2164995370452914E-003	1.20260330203100 4.323420090414414E-003
11.661903789690601 11.661903789690601 1.2271335990695558 7.4763576753594258E-003	1.20990996507148 1.404289749142982E-002
11.704699910719626 11.704699910719626 1.2264342098501151 7.2756865754191906E-003	1.20796693794388 4.651029177015687E-003
11.747340124470730 11.747340124470730 1.2231816618195053 7.7335327970667750E-003	1.21312011599360 5.630569119700620E-003
11.789826122551595 11.789826122551595 1.2209048278710188 7.8460094720862045E-003	1.22545089178452 6.593713934949240E-003
11.832159566199232 11.832159566199232 1.2365902473647088 1.1576989263362477E-002	1.22785996198643 2.401560450527978E-002
11.874342087037917 11.874342087037917 1.2367550196650769 1.9515991334696132E-002	1.21048414808847 2.370922071964593E-002
11.916375287812984 11.916375287812984 1.2389925884513628 3.5781504221794574E-002	1.22298890163219 1.751528035020585E-002
12.000000000000000 12.000000000000000 1.2322776722386641 1.0458543124739698E-002	1.21397872976114 7.844369230488007E-003


==> anc/pot_b703 <==
# chi^2=    7.6658  dof=   14
#  conf =   19 --   519
#  nbin = 10 nsme =  30
#  nprop =  3 --   8
#  r^2 =  6 --  25
#  3 params fit w/ imp-dist.
#  ---
#      C =  0.80816127 ( 0.0027703)
#  alpha = -0.44916288 ( 0.0047861)
#  sigma =  0.03944749 ( 0.0003920)
#  alpha'=  0.00000000 ( 0.0000000)
#     r0 =  0.14567510 (       NaN)
#     r1 =  3.73681754 ( 0.0057955)
#  r0/r1 =  0.03898373 (       NaN)

# 1/a_r0 =      61.291 (       NaN) MeV
# r0sq(s)=  0.02893310 (       NaN)
# Tc/sq(s)  0.41957446 ( 0.0020850)
#   sq(s)=  0.19861393 ( 0.0009869)
#   r0/4 =  0.01213959 (       NaN)
#
#    0.80816+(  -0.44916/x)+   0.03945*x
#
   1.0000000000000000       0.95989197492599487       0.43840467279589546        2.6336983166008777E-005
   1.4142135623730951        1.4333300590515137       0.56884248745141752        7.0254406412822675E-005
   1.7320508075688772        1.7865099906921387       0.63285488993076910        1.3512545224299386E-004
   2.0000000000000000        1.9400500059127808       0.65956561698138549        1.0068277630493491E-004
   2.2360679774997898        2.2246699333190918       0.69622203912899150        9.6222498084015901E-005
   2.4494897427831779        2.4648199081420898       0.72317644750735888        1.7083246746316252E-004
   2.8284271247461903        2.8266999721527100       0.76104339646132257        3.2262538579933095E-004
   3.0000000000000000        2.9948399066925049       0.77612713650522047        1.7232978137295935E-004
   3.1622776601683795        3.1502199172973633       0.79004296503405591        2.2741666700167644E-004
   3.3166247903553998        3.3138000965118408       0.80332526327604503        2.4128899134333941E-004
   3.4641016151377544        3.4757499694824219       0.81534767760249882        7.3188068754652695E-004
   3.6055512754639891        3.6018500328063965       0.82553918337049781        2.8419428479916579E-004
   3.7416573867739413        3.7434101104736328       0.83568300047638533        6.4891980146036495E-004
   4.0000000000000000        3.9905500411987305       0.85271913243005404        3.2961431659630309E-004
   4.1231056256176606        4.1188502311706543       0.86197584197493815        2.8076652862631731E-004
   4.2426406871192848        4.2379598617553711       0.86959663997813597        6.9645634796647814E-004
   4.3588989435406740        4.3584499359130859       0.87680765033746000        4.5598905915275221E-004
   4.4721359549995796        4.4664301872253418       0.88392019240234798        3.7920785941130823E-004
   4.5825756949558398        4.5785698890686035       0.89089180703709814        4.3900281353963542E-004
   4.6904157598234297        4.6914000511169434       0.89754937551420022        1.3058239182767192E-003
   4.8989794855663558        4.8963098526000977       0.90919014444924318        7.1809930554862767E-004
   5.0000000000000000        4.9934301376342773       0.91504576024802520        3.3321557699928607E-004
   5.0990195135927845        5.0990195135927845       0.92159463241469863        1.0640888117700730E-003
   5.1961524227066320        5.1961524227066320       0.92691892720583469        1.1740833741047238E-003
   5.3851648071345037        5.3851648071345037       0.93793660997559591        1.4635039177360019E-003
   5.4772255750516612        5.4772255750516612       0.94308260186952508        1.2859620153077473E-003
   5.6568542494923806        5.6568542494923806       0.95031685152689604        8.1334482678409943E-004
   5.7445626465380286        5.7445626465380286       0.95615135964068487        1.4254105089393113E-003
   5.8309518948453007        5.8309518948453007       0.96018457225813048        1.0064069363637611E-003
   5.9160797830996161        5.9160797830996161       0.96400920356407838        7.3541903881504977E-004
   6.0000000000000000        6.0000000000000000       0.96901890138720215        6.1484501510520977E-004
   6.0827625302982193        6.0827625302982193       0.97638273787027496        2.0117247399951644E-003
   6.1644140029689760        6.1644140029689760       0.98003280168488172        2.2221097770154206E-003
   6.3245553203367590        6.3245553203367590       0.98625038065078752        1.0749856376502448E-003
   6.4031242374328485        6.4031242374328485       0.98895446173519208        6.2212709487611021E-004
   6.4807406984078604        6.4807406984078604       0.99380957047213692        2.3540777500617878E-003
   6.5574385243020004        6.5574385243020004       0.99754999064175987        1.5556836930485250E-003
   6.6332495807107996        6.6332495807107996        1.0010416698498421        4.2181101857286457E-003
   6.7082039324993694        6.7082039324993694        1.0037270638207410        2.2594023509170027E-003
   6.7823299831252681        6.7823299831252681        1.0076580628282528        1.0794644337021966E-003
   6.9282032302755088        6.9282032302755088        1.0125979440121318        2.3310807764642797E-003
   7.0000000000000000        7.0000000000000000        1.0213798119121160        2.6468274440890490E-003
   7.0710678118654755        7.0710678118654755        1.0220144753660154        1.5085101200553843E-003
   7.1414284285428504        7.1414284285428504        1.0260325902798613        1.0786800179926281E-003
   7.2111025509279782        7.2111025509279782        1.0283530507179461        1.1907553699268630E-003
   7.2801098892805181        7.2801098892805181        1.0329977704209576        2.8094343430672269E-003
   7.3484692283495345        7.3484692283495345        1.0345363155546952        1.0188057542513695E-003
   7.4833147735478827        7.4833147735478827        1.0449217674037929        1.3002526553446223E-003
   7.5498344352707498        7.5498344352707498        1.0477012442615090        3.7350718443176093E-003
   7.6157731058639087        7.6157731058639087        1.0467989630941243        1.2144135343529555E-003
   7.6811457478686078        7.6811457478686078        1.0520579907027130        4.9739217075855623E-003
   7.8102496759066540        7.8102496759066540        1.0580022648857352        4.6787801935198768E-003
   7.8740078740118111        7.8740078740118111        1.0602228229429520        4.0411098157881083E-003
   8.0000000000000000        8.0000000000000000        1.0658196673803575        2.6066837259477479E-003
   8.0622577482985491        8.0622577482985491        1.0682039077843573        1.1501540265812424E-003
   8.1240384046359608        8.1240384046359608        1.0690882474373558        1.4026855396577400E-003
   8.1853527718724504        8.1853527718724504        1.0765003729064129        4.3083369568140094E-003
   8.2462112512353212        8.2462112512353212        1.0774634773899676        4.0202790799603819E-003
   8.3066238629180749        8.3066238629180749        1.0820328816640978        3.6155222956946926E-003
   8.3666002653407556        8.3666002653407556        1.0873500542175909        3.4506459981777670E-003
   8.4852813742385695        8.4852813742385695        1.0883721911209243        2.0585144885798593E-003
   8.5440037453175304        8.5440037453175304        1.0899929530222803        2.2381434881231358E-003
   8.6023252670426267        8.6023252670426267        1.0975839365166014        1.1671491107708195E-003
   8.6602540378443873        8.6602540378443873        1.0981127424777914        7.3819881750543919E-003
   8.7177978870813480        8.7177978870813480        1.1055738379268572        2.1982388268116737E-003
   8.7749643873921226        8.7749643873921226        1.0995993310337040        2.0714118281349178E-003
   8.8317608663278477        8.8317608663278477        1.1015781151768760        2.4077430146626252E-003
   8.9442719099991592        8.9442719099991592        1.1111917673728251        5.5547750555567923E-003
   9.0000000000000000        9.0000000000000000        1.1105217258473195        2.0447137738276665E-003
   9.0553851381374173        9.0553851381374173        1.1113356592509791        2.5216921475198135E-003
   9.1104335791442992        9.1104335791442992        1.1153626174615885        2.1389558413334210E-003
   9.1651513899116797        9.1651513899116797        1.1183491765612537        2.4813052396534135E-003
   9.2195444572928871        9.2195444572928871        1.1200814146088711        2.3590801858150226E-003
   9.2736184954957039        9.2736184954957039        1.1256849886395475        2.2846382027375827E-003
   9.3808315196468595        9.3808315196468595        1.1288997278978044        4.4916144272516695E-003
   9.4339811320566032        9.4339811320566032        1.1326662810069348        6.2474553636011690E-003
   9.4868329805051381        9.4868329805051381        1.1305750231411671        2.3786936896144496E-003
   9.5393920141694561        9.5393920141694561        1.1376512979534190        3.3091812897189385E-003
   9.6436507609929549        9.6436507609929549        1.1435763460660302        2.4820405864530472E-003
   9.6953597148326587        9.6953597148326587        1.1426516275454217        3.4396605942185643E-003
   9.7979589711327115        9.7979589711327115        1.1464323999686024        5.3521797357634375E-003
   9.8488578017961039        9.8488578017961039        1.1499335582989829        4.5395180616007750E-003
   9.8994949366116654        9.8994949366116654        1.1505597806714143        3.1764712746803641E-003
   9.9498743710661994        9.9498743710661994        1.1564871133083658        6.1208122754443251E-003
   10.000000000000000        10.000000000000000        1.1562554701279459        3.0120694685739622E-003
   10.049875621120890        10.049875621120890        1.1600266302554310        3.9283417998914934E-003
   10.099504938362077        10.099504938362077        1.1606242920181220        4.3124188862611480E-003
   10.198039027185569        10.198039027185569        1.1728564714979413        2.1974594180824637E-003
   10.246950765959598        10.246950765959598        1.1651264357593680        3.6731931946431930E-003
   10.295630140987001        10.295630140987001        1.1725195407729057        2.9108411045025958E-003
   10.344080432788601        10.344080432788601        1.1736200471106693        4.5612225177434048E-003
   10.392304845413264        10.392304845413264        1.1768627462171961        1.0187914703041857E-002
   10.440306508910551        10.440306508910551        1.1742920411602547        3.4970401654711033E-003
   10.488088481701515        10.488088481701515        1.1816301816564996        2.8682394056998824E-003
   10.630145812734650        10.630145812734650        1.1750580271794222        3.8935119259012815E-003
   10.677078252031311        10.677078252031311        1.1811329017317667        4.4220150317657910E-003
   10.723805294763608        10.723805294763608        1.1858123054782672        6.3433684213778305E-003
   10.770329614269007        10.770329614269007        1.1954439130696422        2.8531942555340482E-003
   10.816653826391969        10.816653826391969        1.1960201937255617        3.2476536611004180E-003
   10.862780491200215        10.862780491200215        1.2040314465246316        6.6986891500138710E-003
   10.954451150103322        10.954451150103322        1.1961822315187871        7.1174513115136650E-003
   11.000000000000000        11.000000000000000        1.2063903600550330        4.7828695343694319E-003
   11.045361017187261        11.045361017187261        1.1987534868008385        4.1182102418665292E-003
   11.090536506409418        11.090536506409418        1.2073204071395318        3.3085695273895564E-002
   11.180339887498949        11.180339887498949        1.2036722233581196        4.7863753855612807E-003
   11.224972160321824        11.224972160321824        1.2123438135188804        4.4689618233271881E-003
   11.313708498984761        11.313708498984761        1.2194445348627370        6.8125680152237847E-003
   11.357816691600547        11.357816691600547        1.2079383071546483        1.1919507515783726E-002
   11.401754250991379        11.401754250991379        1.2180797909529273        5.5491184013456108E-003
   11.445523142259598        11.445523142259598        1.2243463247024056        9.6054247490712508E-003
   11.489125293076057        11.489125293076057        1.2239679558015979        8.5648230761413563E-003
   11.532562594670797        11.532562594670797        1.2214403904532669        1.2867253047009154E-002
   11.575836902790225        11.575836902790225        1.2226674791822820        6.2164995370452914E-003
   11.661903789690601        11.661903789690601        1.2271335990695558        7.4763576753594258E-003
   11.704699910719626        11.704699910719626        1.2264342098501151        7.2756865754191906E-003
   11.747340124470730        11.747340124470730        1.2231816618195053        7.7335327970667750E-003
   11.789826122551595        11.789826122551595        1.2209048278710188        7.8460094720862045E-003
   11.832159566199232        11.832159566199232        1.2365902473647088        1.1576989263362477E-002
   11.874342087037917        11.874342087037917        1.2367550196650769        1.9515991334696132E-002
   11.916375287812984        11.916375287812984        1.2389925884513628        3.5781504221794574E-002
   12.000000000000000        12.000000000000000        1.2322776722386641        1.0458543124739698E-002
   12.041594578792296        12.041594578792296        1.2435407530394313        1.5241150914341261E-002
   12.083045973594572        12.083045973594572        1.2417747179892007        7.5961572205926996E-003
   12.124355652982141        12.124355652982141        1.2607814497197414        1.1750826193512065E-002
   12.165525060596439        12.165525060596439        1.2517006146816643        1.1532106572633784E-002
   12.206555615733702        12.206555615733702        1.2552439713462173        1.0401509899452743E-002
   12.247448713915890        12.247448713915890        1.2488191672298894        8.8244885561076271E-003
   12.328828005937952        12.328828005937952        1.2616617459693229        9.8975278915439564E-003
   12.369316876852981        12.369316876852981        1.2609889100799165        8.7094907644639022E-003
   12.409673645990857        12.409673645990857        1.2513643602461326        9.8627652514503093E-003
   12.449899597988733        12.449899597988733        1.2676241668093071        2.0902155798088313E-002
   12.529964086141668        12.529964086141668        1.2551074090457892        1.0565403082103849E-002
   12.569805089976535        12.569805089976535        1.2704644223990453        7.4992372545370448E-003
   12.649110640673518        12.649110640673518        1.2828488143442374        8.2746795477583301E-003
   12.688577540449520        12.688577540449520        1.2762117362623333        6.7619032614679190E-003
   12.727922061357855        12.727922061357855        1.2720802157512956        1.0828149096220745E-002


==> anc/pot_b7825 <==
#  chi^2=   44.7027  dof=   36
#  conf =   18 --   248
#  nbin = 10 nsme =  30
#  nprop =  6 --  11
#  r^2 = 36 --  81
#  3 params fit w/ imp-dist.
#  ---
#      C =  0.67764104 ( 0.0161090)
#  alpha = -0.39588325 ( 0.0591182)
#  sigma =  0.01063646 ( 0.0010780)
#  alpha'=  0.00000000 ( 0.0000000)
#     r0 = 10.85851521 ( 0.2956103)
#     r1 =  7.53636457 ( 0.0458336)
#  r0/r1 =  1.44081607 ( 0.0360935)

# 1/a_r0 =    4568.610 (   124.375) MeV
# r0sq(s)=  1.11987354 ( 0.0263471)
# Tc/sq(s)  0.80801647 ( 0.0406342)
#   sq(s)=  0.10313321 ( 0.0052122)
#   r0/4 =  0.90487627 ( 0.0246342)
#
#    0.67764+(  -0.39588/x)+   0.01064*x
#
   1.0000000000000000       0.95989197492599487       0.35374625742709015        4.6576110186542957E-005
   1.4142135623730951        1.4333300590515137       0.44821696855819365        5.3857251763982359E-005
   1.7320508075688772        1.7865099906921387       0.49159151310671090        1.5293149194455232E-004
   2.0000000000000000        1.9400500059127808       0.50875550526283153        1.2221491590118196E-004
   2.2360679774997898        2.2246699333190918       0.53245254803040232        6.4856843561754646E-005
   2.4494897427831779        2.4648199081420898       0.54890159881226064        2.3808420721543465E-004
   2.8284271247461903        2.8266999721527100       0.57135817608370487        1.4776504274609476E-004
   3.0000000000000000        2.9948399066925049       0.57956742746617840        3.0170924346604512E-004
   3.1622776601683795        3.1502199172973633       0.58764331145613202        8.1819816456593414E-004
   3.3166247903553998        3.3138000965118408       0.59454297011156831        5.7128911389057590E-004
   3.4641016151377544        3.4757499694824219       0.60251220739209710        2.7395189263354166E-004
   3.6055512754639891        3.6018500328063965       0.60755790042878788        1.5033165935641069E-004
   3.7416573867739413        3.7434101104736328       0.61260017403866163        5.3079263986656781E-004
   4.0000000000000000        3.9905500411987305       0.62152669772827218        3.1826838871321225E-004
   4.1231056256176606        4.1188502311706543       0.62629847791422077        1.8655828889792809E-004
   4.2426406871192848        4.2379598617553711       0.62921347543388439        3.5290769465090046E-004
   4.3588989435406740        4.3584499359130859       0.63408434800346936        2.2897503869809076E-004
   4.4721359549995796        4.4664301872253418       0.63753460734673117        2.0476825134511689E-004
   4.5825756949558398        4.5785698890686035       0.64094686651328259        2.1791882133715719E-004
   4.6904157598234297        4.6914000511169434       0.64363660568997927        5.3550044237004972E-004
   4.8989794855663558        4.8963098526000977       0.64882742391050352        7.8334822728770462E-004
   5.0000000000000000        4.9934301376342773       0.65212889012124720        5.6116260508126908E-004
   5.0990195135927845        5.0990195135927845       0.65465593337577488        2.0537246685668636E-004
   5.1961524227066320        5.1961524227066320       0.65663005029450527        6.7517815644452988E-004
   5.3851648071345037        5.3851648071345037       0.66176422118109657        3.9915758696133937E-004
   5.4772255750516612        5.4772255750516612       0.66429705927906502        2.8256913347148423E-004
   5.6568542494923806        5.6568542494923806       0.66860324968705687        5.6706863413161495E-004
   5.7445626465380286        5.7445626465380286       0.67015651112532082        1.4140423511305037E-003
   5.8309518948453007        5.8309518948453007       0.67145382083864324        5.1899464848400093E-004
   5.9160797830996161        5.9160797830996161       0.67466668805831553        3.1783345624540902E-004
   6.0000000000000000        6.0000000000000000       0.67561790520897791        5.5088436321405472E-004
   6.0827625302982193        6.0827625302982193       0.67703552267379963        4.1086801398945803E-004
   6.1644140029689760        6.1644140029689760       0.67871527574057455        4.6493132817270014E-004
   6.3245553203367590        6.3245553203367590       0.68209949682284576        6.0509729461694485E-004
   6.4031242374328485        6.4031242374328485       0.68364348771351680        4.5793990352365057E-004
   6.4807406984078604        6.4807406984078604       0.68608654948257319        3.6946911158331478E-004
   6.5574385243020004        6.5574385243020004       0.68790813761379388        7.5241243485385815E-004
   6.6332495807107996        6.6332495807107996       0.68680510297095643        1.1258358753778734E-003
   6.7082039324993694        6.7082039324993694       0.69005465445477254        5.2799399197584428E-004
   6.7823299831252681        6.7823299831252681       0.69209843128103310        8.1655575289561863E-004
   6.9282032302755088        6.9282032302755088       0.69236653712224605        2.3795458073767369E-003
   7.0000000000000000        7.0000000000000000       0.69525141291248194        5.0991123260617482E-004
   7.0710678118654755        7.0710678118654755       0.69697493479929884        5.2870325477053718E-004
   7.1414284285428504        7.1414284285428504       0.69922185822205130        5.4435603753488857E-004
   7.2111025509279782        7.2111025509279782       0.69890750424582626        5.2457611683002700E-004
   7.2801098892805181        7.2801098892805181       0.70075600853456399        6.7712397261069355E-004
   7.3484692283495345        7.3484692283495345       0.70159711841553374        6.2379471680480746E-004
   7.4833147735478827        7.4833147735478827       0.70470000287130874        4.2213223774636093E-004
   7.5498344352707498        7.5498344352707498       0.70378433993478817        9.9155024602245751E-004
   7.6157731058639087        7.6157731058639087       0.70426613629177792        1.0432302570383587E-003
   7.6811457478686078        7.6811457478686078       0.70706883492389472        7.1305036116958015E-004
   7.8102496759066540        7.8102496759066540       0.70984281468639909        7.6439723670359801E-004
   7.8740078740118111        7.8740078740118111       0.71028143054822723        7.5614464951212989E-004
   8.0000000000000000        8.0000000000000000       0.71365359874070355        2.4965786754509315E-003
   8.0622577482985491        8.0622577482985491       0.71407883870015865        7.7695290381235257E-004
   8.1240384046359608        8.1240384046359608       0.71566647979142906        7.4362459873436994E-004
   8.1853527718724504        8.1853527718724504       0.71756845970568384        1.0104238657028428E-003
   8.2462112512353212        8.2462112512353212       0.71825907491424457        4.6878304482439031E-004
   8.3066238629180749        8.3066238629180749       0.71704310966093632        3.4852168726409996E-003
   8.3666002653407556        8.3666002653407556       0.71994207514381492        8.0356973916416094E-004
   8.4852813742385695        8.4852813742385695       0.72139193900800913        1.1878619504104339E-003
   8.5440037453175304        8.5440037453175304       0.72092781454702481        7.1386846259988905E-004
   8.6023252670426267        8.6023252670426267       0.72253585041329671        1.2175392215140349E-003
   8.6602540378443873        8.6602540378443873       0.72407021278929895        1.0070612592842942E-003
   8.7177978870813480        8.7177978870813480       0.72450237021956498        1.0271968171288821E-003
   8.7749643873921226        8.7749643873921226       0.72503732366491991        1.0393181365370013E-003
   8.8317608663278477        8.8317608663278477       0.72410557666585995        1.0475079721682765E-003
   8.9442719099991592        8.9442719099991592       0.72846848041455492        1.0176868204863560E-003
   9.0000000000000000        9.0000000000000000       0.73003432064446905        4.5179091305137592E-004
   9.0553851381374173        9.0553851381374173       0.72998309052835086        6.5260827836488122E-004
   9.1104335791442992        9.1104335791442992       0.73123311744268205        2.3518231515771283E-003
   9.1651513899116797        9.1651513899116797       0.73249832480845078        6.8702735932404176E-004
   9.2195444572928871        9.2195444572928871       0.73224564990663366        9.0284101227655947E-004
   9.2736184954957039        9.2736184954957039       0.73186237603308169        7.9060684334563629E-004
   9.3808315196468595        9.3808315196468595       0.73611620307825931        6.8115918917311400E-004
   9.4339811320566032        9.4339811320566032       0.73595901754092330        5.7881882794513448E-004
   9.4868329805051381        9.4868329805051381       0.73658076710186005        2.3180357291104564E-003
   9.5393920141694561        9.5393920141694561       0.73854436265155532        9.9336776252837420E-004
   9.6436507609929549        9.6436507609929549       0.73748299768229575        1.1339895289250005E-003
   9.6953597148326587        9.6953597148326587       0.73854461034502294        1.1744109260141845E-003
   9.7979589711327115        9.7979589711327115       0.73791819142549930        2.4865490296653780E-003
   9.8488578017961039        9.8488578017961039       0.74261172179507595        6.1478255440414588E-004
   9.8994949366116654        9.8994949366116654       0.74099074469391712        6.7485057155370232E-004
   9.9498743710661994        9.9498743710661994       0.73923923167315864        2.1962478868484446E-003
   10.000000000000000        10.000000000000000       0.74423848448690066        7.6644209782614388E-004
   10.049875621120890        10.049875621120890       0.74188484392234744        1.0898046183981768E-003
   10.099504938362077        10.099504938362077       0.74654321692458137        1.3039051419358617E-003
   10.198039027185569        10.198039027185569       0.74619326870849478        8.4714618848563423E-004
   10.246950765959598        10.246950765959598       0.74595617148739735        1.4876136787975345E-003
   10.295630140987001        10.295630140987001       0.74813370042113170        1.6097837320800128E-003
   10.344080432788601        10.344080432788601       0.74897192208624708        8.8178645252564290E-004
   10.392304845413264        10.392304845413264       0.74443199454541598        1.8035087375937041E-003
   10.440306508910551        10.440306508910551       0.74743484160088081        1.4505635638136561E-003
   10.488088481701515        10.488088481701515       0.74943206225165837        1.5412778805501529E-003
   10.630145812734650        10.630145812734650       0.75347077403879015        9.6155399451756929E-004
   10.677078252031311        10.677078252031311       0.75397372112289829        7.2446669410919644E-004
   10.723805294763608        10.723805294763608       0.75297080882285883        1.3185270274632421E-003
   10.770329614269007        10.770329614269007       0.75525607673961170        2.0302974440087611E-003
   10.816653826391969        10.816653826391969       0.75589497211194212        1.1943748099543499E-003
   10.862780491200215        10.862780491200215       0.75646303361958966        1.9007798733298679E-003
   10.954451150103322        10.954451150103322       0.75955378052954792        5.6295288851229469E-004
   11.000000000000000        11.000000000000000       0.75820180947881910        2.8465752851428209E-003
   11.045361017187261        11.045361017187261       0.75754495174179504        1.7179924586719574E-003
   11.090536506409418        11.090536506409418       0.75811605820690697        2.2045486675238922E-003
   11.180339887498949        11.180339887498949       0.75980180188437862        3.7766336489816563E-003
   11.224972160321824        11.224972160321824       0.76062724466801201        7.0115554054049265E-004
   11.313708498984761        11.313708498984761       0.75768691895543583        2.2010844913569194E-003
   11.357816691600547        11.357816691600547       0.76333459253896108        6.9005332755670088E-004
   11.401754250991379        11.401754250991379       0.76092543702248883        1.3057500688973909E-003
   11.445523142259598        11.445523142259598       0.76482010819832402        8.7615470537423274E-004
   11.489125293076057        11.489125293076057       0.76740725331170201        9.6362299120114495E-004
   11.532562594670797        11.532562594670797       0.76552317537293091        1.1409341438580753E-003
   11.575836902790225        11.575836902790225       0.76420237236617716        1.1969780626402641E-003
   11.661903789690601        11.661903789690601       0.76529984318651167        1.9251986305144689E-003
   11.704699910719626        11.704699910719626       0.76864833316113745        7.6281405753313787E-004
   11.747340124470730        11.747340124470730       0.76499466254961002        1.9863967469199917E-003
   11.789826122551595        11.789826122551595       0.76727889341528666        2.8164046324556311E-003
   11.832159566199232        11.832159566199232       0.76908243423204692        1.1612095868956417E-003
   11.874342087037917        11.874342087037917       0.76776307470653160        4.6536349020741006E-003
   11.916375287812984        11.916375287812984       0.76499677139094369        3.5162414134396617E-003
   12.000000000000000        12.000000000000000       0.76966164875077503        2.1330562366586470E-003
   12.041594578792296        12.041594578792296       0.76971214751392769        1.2550317353255958E-003
   12.083045973594572        12.083045973594572       0.77079826560199272        1.9889989255656264E-003
   12.124355652982141        12.124355652982141       0.77306933760596952        3.8904815633649635E-003
   12.165525060596439        12.165525060596439       0.77455418328803893        2.5716753934010568E-003
   12.206555615733702        12.206555615733702       0.77332675301781073        1.4566095932895392E-003
   12.247448713915890        12.247448713915890       0.77216697491253750        1.8323762450169014E-003
   12.328828005937952        12.328828005937952       0.77715128441330017        1.0546992513814416E-003
   12.369316876852981        12.369316876852981       0.77532269922177732        1.6428805705257766E-003
   12.409673645990857        12.409673645990857       0.77553289983380447        2.1421588553642741E-003
   12.449899597988733        12.449899597988733       0.77570096474942019        1.4880135332430958E-003
   12.529964086141668        12.529964086141668       0.77727127878753222        1.3676890477805144E-003
   12.569805089976535        12.569805089976535       0.77757020095733054        2.5025316075083424E-003
   12.649110640673518        12.649110640673518       0.77274692545313584        3.2412131518912298E-003
   12.688577540449520        12.688577540449520       0.77694726711850826        2.4207743888074056E-003
   12.727922061357855        12.727922061357855       0.77249450087113292        3.3021536706983909E-003
   12.767145334803704        12.767145334803704       0.78018589464603427        3.1251185648923240E-003
   12.806248474865697        12.806248474865697       0.78171432193525536        1.5378155513298593E-003
   12.845232578665129        12.845232578665129       0.78224144140889151        2.3074029608506626E-003
   12.884098726725126        12.884098726725126       0.78163434234576890        1.6230867364853574E-003
   12.961481396815721        12.961481396815721       0.78460403021844005        1.3203589446646753E-003
   13.000000000000000        13.000000000000000       0.78089622863543373        2.0255410127297349E-003
   13.038404810405298        13.038404810405298       0.78601921337580827        1.0886313785962375E-003
   13.076696830622021        13.076696830622021       0.78192771893766932        2.3614487489244671E-003
   13.114877048604001        13.114877048604001       0.78577317006589920        2.2527692424358344E-003
   13.152946437965905        13.152946437965905       0.78459950017764768        1.3234864287014413E-003
   13.190905958272920        13.190905958272920       0.77826273815075908        4.3951696528903685E-003
   13.266499161421599        13.266499161421599       0.77893106426425829        7.8377963272140555E-003
   13.304134695650070        13.304134695650070       0.78714847493678897        2.4733152926729881E-003
   13.341664064126334        13.341664064126334       0.78615519831320380        3.1862272503466313E-003
   13.379088160259652        13.379088160259652       0.78709547658541501        3.4377410837827761E-003
   13.416407864998739        13.416407864998739       0.78303511467408293        2.6379349565490463E-003
   13.453624047073710        13.453624047073710       0.78990133902498716        1.2800274901023389E-003
   13.490737563232042        13.490737563232042       0.78811064981679668        1.7993723444880985E-003
   13.564659966250536        13.564659966250536       0.79185421402316614        3.5129488113185615E-003
   13.601470508735444        13.601470508735444       0.78828145490839585        2.1998448882326626E-003
   13.638181696985855        13.638181696985855       0.78857620065962342        1.7865060460773576E-003
   13.674794331177344        13.674794331177344       0.79002135833542908        2.2539329781050021E-003
   13.747727084867520        13.747727084867520       0.78607925115684485        3.2632660379577974E-003
   13.784048752090222        13.784048752090222       0.78904193827048785        3.2826497059507543E-003
   13.856406460551018        13.856406460551018       0.79005062662937464        6.5913420055465173E-003
   13.892443989449804        13.892443989449804       0.79398538144758801        2.3726873732029226E-003
   13.928388277184119        13.928388277184119       0.79221993505132859        1.5101618034131720E-003
   13.964240043768941        13.964240043768941       0.79225478087586831        2.7453375099910273E-003
   14.000000000000000        14.000000000000000       0.79021209874147480        2.5841032645033931E-003
   14.035668847618199        14.035668847618199       0.79578074063632775        2.1718597811563683E-003
   14.071247279470288        14.071247279470288       0.79521918657683210        2.5004572803881955E-003
   14.142135623730951        14.142135623730951       0.79476716571847938        2.5943982302501787E-003
   14.177446878757825        14.177446878757825       0.79728803921423697        3.1457551928742275E-003
   14.212670403551895        14.212670403551895       0.79770272832585032        3.3856039207070072E-003
   14.247806848775006        14.247806848775006       0.80050960680047401        1.8676089172452541E-003
   14.282856857085701        14.282856857085701       0.79973747232343495        3.3313099262468845E-003
   14.317821063276353        14.317821063276353       0.80026420473785209        2.6860214725468938E-003
   14.352700094407323        14.352700094407323       0.79871816730866163        1.9954173000909328E-003
   14.422205101855956        14.422205101855956       0.79886439393615005        1.1113538714177394E-002
   14.456832294800961        14.456832294800961       0.80043652660472608        1.8471642839853449E-003
   14.491376746189438        14.491376746189438       0.80304430767070301        3.0272068813925685E-003
   14.525839046333950        14.525839046333950       0.80260522216180352        4.4665450645896380E-003
   14.560219778561036        14.560219778561036       0.80199700770398052        3.6512721046890206E-003
   14.594519519326424        14.594519519326424       0.80158982383496724        4.8677939453011052E-003
   14.628738838327793        14.628738838327793       0.79983223507781753        2.6239552681028284E-003
   14.696938456699069        14.696938456699069       0.80189808671082230        3.5000340826918642E-003
   14.730919862656235        14.730919862656235       0.80454385409371520        3.8323475407095677E-003
   14.764823060233400        14.764823060233400       0.80613543151898992        2.3007558448523624E-003
   14.798648586948742        14.798648586948742       0.80080479508435443        2.0249794845610294E-003
   14.866068747318506        14.866068747318506       0.80691273155243393        2.0704682710919039E-003
   14.899664425751340        14.899664425751340       0.80286315318157664        3.7328462339752681E-003
   14.966629547095765        14.966629547095765       0.80170139950683073        3.5750399588053501E-003
   15.000000000000000        15.000000000000000       0.80924028910607804        2.5419708355597730E-003
   15.033296378372908        15.033296378372908       0.80881393544248081        3.2237394801110631E-003
   15.066519173319364        15.066519173319364       0.80481947464842163        3.1582075054243331E-003
   15.099668870541500        15.099668870541500       0.81256274519407901        2.5765141305688927E-003
   15.132745950421556        15.132745950421556       0.80765790727960540        3.0783571539351141E-003
   15.165750888103101        15.165750888103101       0.80797099728742983        2.2502494343812187E-003
   15.231546211727817        15.231546211727817       0.80285390698654635        6.9622215352356139E-003
   15.264337522473747        15.264337522473747       0.80937711789111844        3.3520072599538030E-003
   15.297058540778355        15.297058540778355       0.80832055572584749        2.8319451460522382E-003
   15.329709716755891        15.329709716755891       0.80606527985185572        4.1444888847552890E-003
   15.362291495737216        15.362291495737216       0.80991736314479434        4.4168196717469313E-003
   15.394804318340652        15.394804318340652       0.80516563026365884        4.3943945626789566E-003
   15.427248620541512        15.427248620541512       0.80631824160942223        3.0466254234741853E-003
   15.524174696260024        15.524174696260024       0.81700532651317714        1.7667814052852204E-003
   15.556349186104045        15.556349186104045       0.81063090007821037        3.2406417227675574E-003
   15.588457268119896        15.588457268119896       0.81232203172379369        3.0422280124631539E-003
   15.620499351813308        15.620499351813308       0.81676623162498130        2.2815247696287080E-003
   15.652475842498529        15.652475842498529       0.81853679755168474        1.8219468761119357E-003
   15.684387141358123        15.684387141358123       0.81329793143271301        2.2412680045421282E-003
   15.748015748023622        15.748015748023622       0.81522204114575125        4.5566371848593575E-003
   15.779733838059499        15.779733838059499       0.81385007885978988        3.1734481452864007E-003
   15.811388300841896        15.811388300841896       0.82015447792780583        2.2692386410729302E-003
   15.842979517754859        15.842979517754859       0.81840369611389463        2.0434675355418931E-003
   15.905973720586866        15.905973720586866       0.81880500000107070        3.0619279045764336E-003
   15.937377450509228        15.937377450509228       0.81463210803105712        4.0539601507805388E-003
   16.000000000000000        16.000000000000000       0.80520532600851702        6.5669863967323244E-003
   16.031219541881399        16.031219541881399       0.81864024687347858        3.0297877434293740E-003
   16.062378404209010        16.062378404209010       0.81459365292850383        6.3268910184745286E-003
   16.093476939431081        16.093476939431081       0.81775899900603133        4.3474152358845596E-003
   16.124515496597098        16.124515496597098       0.81854273860253102        3.1975399102469140E-003
   16.155494421403510        16.155494421403510       0.81859474451412029        3.2649628584045022E-003
   16.186414056238647        16.186414056238647       0.82267599122725010        2.1877308324161318E-003
   16.248076809271922        16.248076809271922       0.82387934313059241        4.2584816834037508E-003
   16.278820596099706        16.278820596099706       0.81543628992965234        4.3545048242456669E-003
   16.309506430300090        16.309506430300090       0.81755821276464136        3.6447963542648142E-003
   16.340134638368191        16.340134638368191       0.82285848542892026        3.1414593245372145E-003
   16.370705543744901        16.370705543744901       0.82814781906865753        2.6360848869009306E-003
   16.401219466856727        16.401219466856727       0.82471266300274537        4.3557574876995735E-003
   16.431676725154983        16.431676725154983       0.82560997508359935        2.0357667207897903E-003
   16.492422502470642        16.492422502470642       0.82013678046115035        5.0552425000707380E-003
   16.522711641858304        16.522711641858304       0.81444578419481206        4.3121022614965926E-003
   16.552945357246848        16.552945357246848       0.82994313050254320        3.6884439573768670E-003
   16.583123951777001        16.583123951777001       0.82225213197039737        3.8415986291602104E-003
   16.613247725836150        16.613247725836150       0.82197555705566461        1.6454667342907899E-002
   16.643316977093239        16.643316977093239       0.82207006866607391        5.7514444988695261E-003
   16.673332000533065        16.673332000533065       0.82329798600564230        3.2476495769093827E-003
   16.733200530681511        16.733200530681511       0.82740795305658932        3.7675768323566549E-003
   16.763054614240211        16.763054614240211       0.82835180941771347        3.3434836442484549E-003
   16.792855623746664        16.792855623746664       0.82439582470958206        6.9554382619196079E-003
   16.822603841260722        16.822603841260722       0.83228013277926849        3.3290504490833652E-003
   16.881943016134134        16.881943016134134       0.82964329791589131        7.5569045988778723E-003
   16.911534525287763        16.911534525287763       0.83254595423460098        6.1734975041037397E-003
   16.970562748477139        16.970562748477139       0.82209319562431804        7.6212149700594367E-003
   17.000000000000000        17.000000000000000       0.83243367288275705        3.4295489135797593E-003
   17.029386365926403        17.029386365926403       0.83250277634067538        3.8049285478309420E-003
   17.058722109231979        17.058722109231979       0.83487767211822861        3.0220547933669985E-003
   17.088007490635061        17.088007490635061       0.83451694769981588        2.6576975161471087E-003
   17.117242768623690        17.117242768623690       0.83428524900650070        6.5319024603442766E-003
   17.146428199482248        17.146428199482248       0.83237978636248011        3.5882662687218366E-003
   17.204650534085253        17.204650534085253       0.83703966636198246        2.5361799925506501E-003
   17.233687939614086        17.233687939614086       0.83932260203288001        3.1885704955127172E-003
   17.262676501632068        17.262676501632068       0.83036236526007889        7.2296277581074151E-003
   17.291616465790582        17.291616465790582       0.83857346115066844        3.1068018204875518E-003
   17.320508075688775        17.320508075688775       0.83264155386513661        2.9520158301495564E-003
   17.349351572897472        17.349351572897472       0.83087039935171925        5.7274071924300679E-003
   17.378147196982766        17.378147196982766       0.83473582728911444        7.3631672189156611E-003
   17.435595774162696        17.435595774162696       0.82756993833294112        1.0431813741166118E-002
   17.464249196572979        17.464249196572979       0.84072374444004483        3.2045855636501186E-003
   17.492855684535900        17.492855684535900       0.83846833819884437        3.7096139925191082E-003
   17.521415467935231        17.521415467935231       0.84329721094079946        3.7800621123478626E-003
   17.549928774784245        17.549928774784245       0.84059901497522527        3.2389042929993092E-003
   17.578395831246947        17.578395831246947       0.83790641093003826        3.0093108090476538E-003
   17.606816861659009        17.606816861659009       0.83544538294477078        6.3158255146078613E-003
   17.663521732655695        17.663521732655695       0.84063278132589947        6.0431013523031098E-003
   17.691806012954132        17.691806012954132       0.83621708724260690        3.1088194768827317E-003
   17.720045146669349        17.720045146669349       0.83992750891459900        2.4871668786283748E-003
   17.748239349298849        17.748239349298849       0.83627384066037180        6.7608177326162781E-003
   17.804493814764857        17.804493814764857       0.84233451540765070        7.1792692485946963E-003
   17.832554500127006        17.832554500127006       0.84192765232315181        2.8732848200100844E-003
   17.888543819998318        17.888543819998318       0.84879376695029041        4.2707588022064926E-003
   17.916472867168917        17.916472867168917       0.84361453100338035        2.7454272536339410E-003
   17.944358444926362        17.944358444926362       0.84218078029943189        2.5202048820101648E-003
   17.972200755611428        17.972200755611428       0.84326312102772738        4.0338765761068970E-003
   18.000000000000000        18.000000000000000       0.84428359528751296        5.7343442267093593E-003
   18.027756377319946        18.027756377319946       0.84525155279861586        2.8249739016748456E-003
   18.055470085267789        18.055470085267789       0.84509559776827725        2.8180023580846392E-003
   18.110770276274835        18.110770276274835       0.85086943319995301        5.8113805182594428E-003
   18.138357147217054        18.138357147217054       0.84087456867604515        4.5167683047202326E-003
   18.165902124584949        18.165902124584949       0.83710405654294961        6.5410182779567644E-003
   18.193405398660254        18.193405398660254       0.84412245048442314        3.1306221233680081E-003
   18.220867158288598        18.220867158288598       0.84858148221284324        4.7684416181443630E-003
   18.248287590894659        18.248287590894659       0.85353134606000669        3.8300933913281224E-003
   18.275666882497067        18.275666882497067       0.83856390490836052        8.4320531184551399E-003
   18.330302779823359        18.330302779823359       0.85094985386796229        4.1690054168891377E-003
   18.357559750685819        18.357559750685819       0.84283049989497716        1.3890065428472981E-002
   18.384776310850235        18.384776310850235       0.84730258543411241        3.4691496213929106E-003
   18.411952639521967        18.411952639521967       0.84824457374193152        4.0680229180606606E-003
   18.439088914585774        18.439088914585774       0.84958165671006713        4.2478759234151221E-003
   18.466185312619388        18.466185312619388       0.84948855744605556        2.9115175934673336E-003
   18.493242008906929        18.493242008906929       0.85080341158854000        3.6929309448567749E-003
   18.547236990991408        18.547236990991408       0.85237172636777725        4.5275478920821762E-003
   18.574175621006709        18.574175621006709       0.85168332926038193        1.0427218933243956E-002
   18.601075237738275        18.601075237738275       0.85204597727392695        4.2144307575638935E-003
   18.627936010197157        18.627936010197157       0.84720677705456371        4.0913284090925194E-003
   18.681541692269406        18.681541692269406       0.84581075557859831        1.5204869528653901E-002
   18.708286933869708        18.708286933869708       0.85439848234057225        3.1785437363867340E-003
   18.761663039293719        18.761663039293719       0.85558853867726192        8.2027528259117459E-003
   18.788294228055936        18.788294228055936       0.85575051190820739        3.6758458011941449E-003
   18.814887722226779        18.814887722226779       0.85659098076771567        8.8371818162805461E-003
   18.841443681416774        18.841443681416774       0.85424324924224593        4.4710750718794049E-003
   18.867962264113206        18.867962264113206       0.85186806551107830        4.6373630882475987E-003
   18.894443627691185        18.894443627691185       0.82792712238782207        1.0912392664900019E-002
   18.920887928424502        18.920887928424502       0.85142733334403975        7.5894282157569883E-003
   18.973665961010276        18.973665961010276       0.85515451350261684        4.4513144657201556E-003
   19.000000000000000        19.000000000000000       0.86122063248905290        8.4319472999724379E-003
   19.026297590440446        19.026297590440446       0.85874844213619594        3.9718954818741114E-003
   19.052558883257650        19.052558883257650       0.85858156941022379        5.5806139452977644E-003
   19.104973174542799        19.104973174542799       0.85522720253066520        3.9160475169129367E-003
   19.131126469708992        19.131126469708992       0.85201196275492497        3.9786507204247219E-003
   19.209372712298546        19.209372712298546       0.85901007370107563        4.3593012451123136E-003
   19.235384061671343        19.235384061671343       0.85918981634034541        4.9248975633059324E-003
   19.261360284258224        19.261360284258224       0.85978925444293575        4.8688095928936847E-003
   19.287301521985910        19.287301521985910       0.86468441577187904        5.3869546885415261E-003
   19.313207915827967        19.313207915827967       0.85825869642842878        4.9886965251716474E-003
   19.339079605813716        19.339079605813716       0.86139168958703138        5.2039574878661177E-003
   19.390719429665317        19.390719429665317       0.86953242309658041        4.4888036105387320E-003
   19.416487838947599        19.416487838947599       0.86516227399929513        4.7472497845138812E-003
   19.442222095223581        19.442222095223581       0.84659315827792381        8.1310456428511160E-003
   19.519221295943137        19.519221295943137       0.86037896724866103        6.0891084907673896E-003
   19.544820285692065        19.544820285692065       0.85590871141883040        5.9476561331375513E-003
   19.595917942265423        19.595917942265423       0.85742051485074744        1.6615768745502239E-002
   19.621416870348583        19.621416870348583       0.86328980738170802        8.0198826585768136E-003
   19.646882704388499        19.646882704388499       0.86193223928727980        6.9748212090858545E-003
   19.672315572906001        19.672315572906001       0.86339979252977295        6.4184566650451347E-003
   19.697715603592208        19.697715603592208       0.87440315878476671        9.2981490257141811E-003
   19.723082923316021        19.723082923316021       0.86153946370266477        5.6115309041841494E-003
   19.748417658131498        19.748417658131498       0.87123591682503132        5.8653644160992797E-003
   19.798989873223331        19.798989873223331       0.86722419051692157        5.3011643414417131E-003
   19.824227601599009        19.824227601599009       0.86658934720340697        5.0528928465251597E-003
   19.849433241279208        19.849433241279208       0.86749658810303087        6.0160291707871960E-003
   19.874606914351791        19.874606914351791       0.85651665790190235        1.1455795995148611E-002
   19.899748742132399        19.899748742132399       0.86623390219946195        1.0119960483643239E-002
   19.949937343260004        19.949937343260004       0.86844223340971605        5.4866586002601594E-003
   20.000000000000000        20.000000000000000       0.87134533379998991        4.4418604142812471E-003
   20.024984394500787        20.024984394500787       0.87181130544790097        4.7492855650575318E-003
   20.049937655763422        20.049937655763422       0.87274225792554116        5.2706583063583156E-003
   20.074859899884732        20.074859899884732       0.86489055670654202        6.4417958778985960E-003
   20.099751242241780        20.099751242241780       0.87139999159204673        5.3055055623146214E-003
   20.124611797498108        20.124611797498108       0.86346209963673759        5.0581599072322741E-003
   20.149441679609886        20.149441679609886       0.85048664413225383        1.3369205699797040E-002
   20.199009876724155        20.199009876724155       0.80789004299222045        2.4383929550717238E-002
   20.223748416156685        20.223748416156685       0.86689952695920813        6.8242630137926013E-003
   20.248456731316587        20.248456731316587       0.86802008003062858        6.4991203471084519E-003
   20.273134932713294        20.273134932713294       0.87546488641292231        1.9971519461555794E-002
   20.322401432901575        20.322401432901575       0.87680104986690388        6.2340002150371625E-003
   20.346989949375804        20.346989949375804       0.83915926029834431        2.0727512084337801E-002
   20.396078054371138        20.396078054371138       0.87985772319105826        8.0936410641195954E-003
   20.420577856662138        20.420577856662138       0.87595135672967805        1.4385467210934477E-002
   20.445048300260872        20.445048300260872       0.87096613902713838        6.1355520852006268E-003
   20.469489490458720        20.469489490458720       0.86910574204234181        7.2098653664421954E-003
   20.493901531919196        20.493901531919196       0.87580193723982902        7.2522498666825553E-003
   20.518284528683193        20.518284528683193       0.87560773597614006        5.2673910450104552E-003
   20.542638584174139        20.542638584174139       0.86363960168546361        1.8748049566848009E-002
   20.615528128088304        20.615528128088304       0.87895233664494155        4.3453222580541141E-003
   20.639767440550294        20.639767440550294       0.87442586344807027        6.0344095542316624E-003
   20.663978319771825        20.663978319771825       0.86417888176910551        1.7363299914297282E-002
   20.688160865577203        20.688160865577203       0.87725219733571613        7.7321709545700879E-003
   20.712315177207980        20.712315177207980       0.87300859571012857        6.1350339549823682E-003
   20.736441353327720        20.736441353327720       0.88142224140819203        7.5134847378641838E-003


==> anc/pot_b800 <==
   1.0000000000000000       0.95989197492599487       0.34011005917525639        7.2930441604672461E-005
   1.4142135623730951        1.4333300590515137       0.42938012985130641        9.9035007937619003E-005
   1.7320508075688772        1.7865099906921387       0.47016605316129012        1.2006265679854142E-004
   2.0000000000000000        1.9400500059127808       0.48599064832397160        7.9464727664975405E-005
   2.2360679774997898        2.2246699333190918       0.50786629454756826        9.9817298648816882E-005
   2.4494897427831779        2.4648199081420898       0.52339678494600328        1.3424117818162991E-004
   2.8284271247461903        2.8266999721527100       0.54379235496323863        1.6002724935965871E-004
   3.0000000000000000        2.9948399066925049       0.55186209792851892        6.8204811323583768E-005
   3.1622776601683795        3.1502199172973633       0.55891864098400945        2.1988386762741382E-004
   3.3166247903553998        3.3138000965118408       0.56553381206331388        2.1339959236189786E-004
   3.4641016151377544        3.4757499694824219       0.57146894215832489        3.1244376596248417E-004
   3.6055512754639891        3.6018500328063965       0.57658041316095854        8.7752250283057161E-005
   3.7416573867739413        3.7434101104736328       0.58147409805339056        1.5883060865438779E-004
   4.0000000000000000        3.9905500411987305       0.58939223721164302        1.7483887674400771E-004
   4.1231056256176606        4.1188502311706543       0.59329949011436889        8.0300490976333548E-004
   4.2426406871192848        4.2379598617553711       0.59639149018349868        2.2339711884040899E-004
   4.3588989435406740        4.3584499359130859       0.59996841049353244        3.3622415746526347E-004
   4.4721359549995796        4.4664301872253418       0.60297135551812597        2.1905077993688332E-004
   4.5825756949558398        4.5785698890686035       0.60582404094803721        2.6449613705409477E-004
   4.6904157598234297        4.6914000511169434       0.60890092101908666        1.3955976381921982E-004
   4.8989794855663558        4.8963098526000977       0.61377860754615110        3.5449934966873920E-004
   5.0000000000000000        4.9934301376342773       0.61632538354400435        2.2692715100704119E-004
   5.0990195135927845        5.0990195135927845       0.61872364472377972        2.3402022706262788E-004
   5.1961524227066320        5.1961524227066320       0.62014055636900789        3.5421349589639830E-004
   5.3851648071345037        5.3851648071345037       0.62448615746564862        2.1448071095705201E-004
   5.4772255750516612        5.4772255750516612       0.62629977696534977        2.7807287081913265E-004
   5.6568542494923806        5.6568542494923806       0.63051310473383559        4.0303531466751242E-004
   5.7445626465380286        5.7445626465380286       0.63251940719518318        1.3260400867749268E-004
   5.8309518948453007        5.8309518948453007       0.63370595512204819        3.0178721750380411E-004
   5.9160797830996161        5.9160797830996161       0.63556199646331057        1.4735134703251993E-004
   6.0000000000000000        6.0000000000000000       0.63678364952809940        2.6109247524346268E-004
   6.0827625302982193        6.0827625302982193       0.63841087981912603        4.0453700611438727E-004
   6.1644140029689760        6.1644140029689760       0.64037365594754980        1.1969944856445001E-004
   6.3245553203367590        6.3245553203367590       0.64311876516983191        4.1363301883062250E-004
   6.4031242374328485        6.4031242374328485       0.64447951450631746        3.3176742684744932E-004
   6.4807406984078604        6.4807406984078604       0.64601846044722433        1.5782540217963451E-004
   6.5574385243020004        6.5574385243020004       0.64737654055926930        3.5981747460030796E-004
   6.6332495807107996        6.6332495807107996       0.64746326168547697        7.2637703124281980E-004
   6.7082039324993694        6.7082039324993694       0.64966586197834009        2.9278693106981680E-004
   6.7823299831252681        6.7823299831252681       0.65095596749485107        3.6078372854723452E-004
   6.9282032302755088        6.9282032302755088       0.65285681692708841        8.2948811251984530E-004
   7.0000000000000000        7.0000000000000000       0.65460533140650268        1.6009364481226913E-004
   7.0710678118654755        7.0710678118654755       0.65555229306554241        2.5321580500347918E-004
   7.1414284285428504        7.1414284285428504       0.65632839656164921        5.6601013592319103E-004
   7.2111025509279782        7.2111025509279782       0.65692564609827830        4.0277518567502155E-004
   7.2801098892805181        7.2801098892805181       0.65847516866600431        3.7829378460120240E-004
   7.3484692283495345        7.3484692283495345       0.65989062224665118        1.6711650436364119E-004
   7.4833147735478827        7.4833147735478827       0.66067761224492927        6.2012867154576708E-004
   7.5498344352707498        7.5498344352707498       0.66320946355046717        3.0178579228095359E-003
   7.6157731058639087        7.6157731058639087       0.66380719548292577        3.6779682467524637E-004
   7.6811457478686078        7.6811457478686078       0.66406325686262591        3.8924699563613413E-004
   7.8102496759066540        7.8102496759066540       0.66628129325125007        4.2223943083267073E-004
   7.8740078740118111        7.8740078740118111       0.66746142116542617        3.4808005642914409E-004
   8.0000000000000000        8.0000000000000000       0.66905659273718243        6.3198698049998260E-004
   8.0622577482985491        8.0622577482985491       0.67029123849299999        1.8067781506149120E-003
   8.1240384046359608        8.1240384046359608       0.67126587963954176        3.2961191737797073E-004
   8.1853527718724504        8.1853527718724504       0.67149259024148289        8.8584654630314500E-004
   8.2462112512353212        8.2462112512353212       0.67291907330270639        5.3163930136130211E-004
   8.3066238629180749        8.3066238629180749       0.67308875387416700        5.4404644626712185E-004
   8.3666002653407556        8.3666002653407556       0.67421373117298145        5.4686162425647631E-004
   8.4852813742385695        8.4852813742385695       0.67469548742821184        6.0368655998104415E-004
   8.5440037453175304        8.5440037453175304       0.67658054672960222        2.0370627609237633E-003
   8.6023252670426267        8.6023252670426267       0.67754382764927779        3.2141000936860669E-004
   8.6602540378443873        8.6602540378443873       0.67840997164728145        2.3478049827690698E-004
   8.7177978870813480        8.7177978870813480       0.67917198966482395        2.6364636711934714E-003
   8.7749643873921226        8.7749643873921226       0.67965888647787376        1.0161846143688046E-003
   8.8317608663278477        8.8317608663278477       0.68048613021303261        2.8841743153745119E-004
   8.9442719099991592        8.9442719099991592       0.68126273851011232        5.5683801645318401E-004
   9.0000000000000000        9.0000000000000000       0.68291241876753483        3.0708697401775705E-004
   9.0553851381374173        9.0553851381374173       0.68245279734289488        5.0184607706227498E-004
   9.1104335791442992        9.1104335791442992       0.68348608044402992        5.2791617641299588E-004
   9.1651513899116797        9.1651513899116797       0.68473350568714186        5.3809552684663093E-004
   9.2195444572928871        9.2195444572928871       0.68437186217629853        4.7418897776425200E-004
   9.2736184954957039        9.2736184954957039       0.68582124340968287        6.0545002479487882E-004
   9.3808315196468595        9.3808315196468595       0.68704846692653876        8.9227122218553205E-004
   9.4339811320566032        9.4339811320566032       0.68823274654666544        2.2466365497061987E-004
   9.4868329805051381        9.4868329805051381       0.68813180082647629        7.1580820400275985E-004
   9.5393920141694561        9.5393920141694561       0.68880563369508219        8.6009235541220045E-004
   9.6436507609929549        9.6436507609929549       0.68973360971721498        5.7034070711443842E-004
   9.6953597148326587        9.6953597148326587       0.69093573432477517        1.9131341199177588E-003
   9.7979589711327115        9.7979589711327115       0.69313166575658869        4.4874656076836466E-004
   9.8488578017961039        9.8488578017961039       0.69266096725633863        1.1676164160440631E-003
   9.8994949366116654        9.8994949366116654       0.69326761557647665        8.4194966618691264E-004
   9.9498743710661994        9.9498743710661994       0.69301211771825166        1.1671273895063846E-003
   10.000000000000000        10.000000000000000       0.69462089691705553        6.1942666596391451E-004
   10.049875621120890        10.049875621120890       0.69438940556136641        4.3409348319382906E-004
   10.099504938362077        10.099504938362077       0.69510954973249661        1.2366336797719449E-003
   10.198039027185569        10.198039027185569       0.69543243585474745        1.4065518525520735E-003
   10.246950765959598        10.246950765959598       0.69676271448649929        1.1282438902463332E-003
   10.295630140987001        10.295630140987001       0.69685464670441244        2.6178748155219101E-003
   10.344080432788601        10.344080432788601       0.69842514016315249        6.4761753390325870E-004
   10.392304845413264        10.392304845413264       0.69942955620158376        4.8150799715712342E-004
   10.440306508910551        10.440306508910551       0.69947807577661625        5.6353598579829303E-004
   10.488088481701515        10.488088481701515       0.69972948882450481        5.1540033906259956E-004
   10.630145812734650        10.630145812734650       0.70173537515893936        7.3960468487036034E-004
   10.677078252031311        10.677078252031311       0.70029127987535555        1.3880976631004745E-003
   10.723805294763608        10.723805294763608       0.70188237803191311        7.2604558543934265E-004
   10.770329614269007        10.770329614269007       0.70126102954695968        2.1938429727415766E-003
   10.816653826391969        10.816653826391969       0.70364833127810766        5.4313005040469513E-004
   10.862780491200215        10.862780491200215       0.70317177000694353        1.5835178807379461E-003
   10.954451150103322        10.954451150103322       0.70420653387210141        8.2104068496160511E-004
   11.000000000000000        11.000000000000000       0.70462067003461326        1.7757199007987004E-003
   11.045361017187261        11.045361017187261       0.70419048027362552        2.2580824434834624E-003
   11.090536506409418        11.090536506409418       0.70479509847745458        1.7466806661332207E-003
   11.180339887498949        11.180339887498949       0.70701237164196895        1.3546089369770493E-003
   11.224972160321824        11.224972160321824       0.70780470069176726        5.7646242132283190E-004
   11.313708498984761        11.313708498984761       0.71014027156371518        4.6309811350481629E-003
   11.357816691600547        11.357816691600547       0.70763920666934099        2.5497754162588228E-003
   11.401754250991379        11.401754250991379       0.70893285651096472        2.6938150648920635E-003
   11.445523142259598        11.445523142259598       0.70970307135061983        5.6225073017606342E-004
   11.489125293076057        11.489125293076057       0.71055685492381004        2.1036707053406502E-003
   11.532562594670797        11.532562594670797       0.71155314868383057        9.5288573904595702E-004
   11.575836902790225        11.575836902790225       0.71136792488669187        5.6684090113549163E-004
   11.661903789690601        11.661903789690601       0.71283431940576503        8.4843643157853619E-004
   11.704699910719626        11.704699910719626       0.71350452235018380        7.2222462072064236E-004
   11.747340124470730        11.747340124470730       0.71312954051338118        8.3742512769791673E-004
   11.789826122551595        11.789826122551595       0.71280909083379507        9.1393870148257243E-004
   11.832159566199232        11.832159566199232       0.71257361082443382        3.8511774340504032E-003
   11.874342087037917        11.874342087037917       0.71474377419713409        7.2209822867638307E-004
   11.916375287812984        11.916375287812984       0.71573084367056139        5.3777559275192685E-004
   12.000000000000000        12.000000000000000       0.71266612562844578        4.6174448241501726E-003
   12.041594578792296        12.041594578792296       0.71648377881069247        7.2258424114332782E-004
   12.083045973594572        12.083045973594572       0.71649290983731750        8.0236148057748755E-004
   12.124355652982141        12.124355652982141       0.71526693067884417        1.0410970013782462E-003
   12.165525060596439        12.165525060596439       0.71668310189191842        1.0836420371645962E-003
   12.206555615733702        12.206555615733702       0.71830493246030946        6.6417833276288124E-004
   12.247448713915890        12.247448713915890       0.71816887412042274        8.1813035701153137E-004
   12.328828005937952        12.328828005937952       0.71701871336998546        1.0208812542655474E-003
   12.369316876852981        12.369316876852981       0.71960480594818033        1.0517122976616191E-003
   12.409673645990857        12.409673645990857       0.71988807521216391        9.9531120118706530E-004
   12.449899597988733        12.449899597988733       0.71952997378990124        9.7733940551323435E-004
   12.529964086141668        12.529964086141668       0.71972067247316396        1.6092369918221481E-003
   12.569805089976535        12.569805089976535       0.72137546363009408        8.6811410114348152E-004
   12.649110640673518        12.649110640673518       0.72125919534471594        1.2572604841884821E-003
   12.688577540449520        12.688577540449520       0.72247761477915018        7.2127614635169278E-004
   12.727922061357855        12.727922061357855       0.72065955285636440        9.7889838418140063E-004
   12.767145334803704        12.767145334803704       0.72340908250611347        1.8451491883348249E-003
   12.806248474865697        12.806248474865697       0.72409135931255686        1.2121037158883206E-003
   12.845232578665129        12.845232578665129       0.72366037752715773        1.0374970518976113E-003
   12.884098726725126        12.884098726725126       0.72363660057041956        2.5524250187868220E-003
   12.961481396815721        12.961481396815721       0.72597165974612865        1.1058001728104635E-003
   13.000000000000000        13.000000000000000       0.72572421880781091        8.9971543647943044E-004
   13.038404810405298        13.038404810405298       0.72573850563379738        8.4834017922440056E-004
   13.076696830622021        13.076696830622021       0.72717702194754175        8.9137446866832584E-004
   13.114877048604001        13.114877048604001       0.72442785223654727        2.1493256191667822E-003
   13.152946437965905        13.152946437965905       0.72539370021292904        1.9335406439728944E-003
   13.190905958272920        13.190905958272920       0.72685832505365955        9.3463293396537294E-004
   13.266499161421599        13.266499161421599       0.72660927025429189        1.7353774853065540E-003
   13.304134695650070        13.304134695650070       0.72709190372651078        1.4632530216299230E-003
   13.341664064126334        13.341664064126334       0.72794514770097984        1.6263047180284538E-003
   13.379088160259652        13.379088160259652       0.72859806562992790        1.0073899076334289E-003
   13.416407864998739        13.416407864998739       0.72941096281364171        1.1163610908358943E-003
   13.453624047073710        13.453624047073710       0.72928320591093077        1.9012670514367083E-003
   13.490737563232042        13.490737563232042       0.73040991378766684        1.0659069306352457E-003
   13.564659966250536        13.564659966250536       0.72955949787885610        1.4491337964871748E-003
   13.601470508735444        13.601470508735444       0.73136224846738607        8.3554008764904434E-004
   13.638181696985855        13.638181696985855       0.73161965063477019        9.4279967950327735E-004
   13.674794331177344        13.674794331177344       0.72969905176071481        1.4503953431259896E-003
   13.747727084867520        13.747727084867520       0.73016722369298082        2.4978540831443559E-003
   13.784048752090222        13.784048752090222       0.73321493155860173        2.2101817867703042E-003
   13.856406460551018        13.856406460551018       0.73430995968142143        1.5575773721225592E-003
   13.892443989449804        13.892443989449804       0.73162097722161201        1.4360171702813053E-003
   13.928388277184119        13.928388277184119       0.73441519085015339        8.9828654286776884E-004
   13.964240043768941        13.964240043768941       0.73503288066453087        8.6630351504207585E-004
   14.000000000000000        14.000000000000000       0.73442929244830091        1.2957991559063237E-003
   14.035668847618199        14.035668847618199       0.73456317339648991        1.8919140166861544E-003
   14.071247279470288        14.071247279470288       0.73343925751452266        1.1629372487030872E-003
   14.142135623730951        14.142135623730951       0.73605547588213827        1.5330773425135838E-003
   14.177446878757825        14.177446878757825       0.73369843914691601        1.1936902476904836E-003
   14.212670403551895        14.212670403551895       0.73670207106420893        1.2463619761543642E-003
   14.247806848775006        14.247806848775006       0.73686112020795791        1.4430425399514597E-003
   14.282856857085701        14.282856857085701       0.73563451322738593        1.7847404248754260E-003
   14.317821063276353        14.317821063276353       0.73594625058148788        2.5627423512766898E-003
   14.352700094407323        14.352700094407323       0.73721501411003076        1.0683326967236722E-003
   14.422205101855956        14.422205101855956       0.74117000058752336        6.8304146484924927E-004
   14.456832294800961        14.456832294800961       0.73943691404543466        1.0170438955946961E-003
   14.491376746189438        14.491376746189438       0.73911157291703544        1.3454708774740605E-003
   14.525839046333950        14.525839046333950       0.74079523378785783        1.3835952186505417E-003
   14.560219778561036        14.560219778561036       0.73960339503236494        1.2736272717814828E-003
   14.594519519326424        14.594519519326424       0.73810728534564096        2.5843038704202207E-003
   14.628738838327793        14.628738838327793       0.73905372669046754        1.7079921282814551E-003
   14.696938456699069        14.696938456699069       0.74074914008669446        1.5415011604817542E-003
   14.730919862656235        14.730919862656235       0.74252972686045216        1.4354182019279827E-003
   14.764823060233400        14.764823060233400       0.74120940264095059        1.2605284717959893E-003
   14.798648586948742        14.798648586948742       0.74267570096661717        1.3416776206196062E-003
   14.866068747318506        14.866068747318506       0.74410554164936038        1.0930319870144311E-003
   14.899664425751340        14.899664425751340       0.74193471722802140        2.4914916632893425E-003
   14.966629547095765        14.966629547095765       0.74393456076371645        1.9559233114369982E-003
   15.000000000000000        15.000000000000000       0.74345840168385480        1.2053445548100674E-003
   15.033296378372908        15.033296378372908       0.74323221721719068        3.1664851580230423E-003
   15.066519173319364        15.066519173319364       0.74363622354594860        1.3829861502232239E-003
   15.099668870541500        15.099668870541500       0.74666982282722971        1.9634863815227313E-003
   15.132745950421556        15.132745950421556       0.74378338978071146        1.4449938920693009E-003
   15.165750888103101        15.165750888103101       0.74241649077369776        1.4429824516991184E-003
   15.231546211727817        15.231546211727817       0.74197837374074205        2.1752739988545691E-003
   15.264337522473747        15.264337522473747       0.74460656884459531        2.2705191694612275E-003
   15.297058540778355        15.297058540778355       0.74707824708608384        1.1382288326763879E-003
   15.329709716755891        15.329709716755891       0.74341376441074181        2.0802722363313054E-003
   15.362291495737216        15.362291495737216       0.74464108570926113        2.6823357257178796E-003
   15.394804318340652        15.394804318340652       0.74665324160310498        2.0234014302172266E-003
   15.427248620541512        15.427248620541512       0.74394543309115324        1.7576319368037599E-003
   15.524174696260024        15.524174696260024       0.74918904655836704        7.0200592013235205E-004
   15.556349186104045        15.556349186104045       0.74930196091660561        2.3485203730348979E-003
   15.588457268119896        15.588457268119896       0.74802920724863997        3.1248718069727078E-003
   15.620499351813308        15.620499351813308       0.74768290724959807        1.9992187875112828E-003
   15.652475842498529        15.652475842498529       0.74957870210335109        1.5307623129885220E-003
   15.684387141358123        15.684387141358123       0.74976751502148298        1.4930739000698638E-003
   15.748015748023622        15.748015748023622       0.75192680607657958        1.1999796032690279E-003
   15.779733838059499        15.779733838059499       0.74938675048711134        2.2803161979199301E-003
   15.811388300841896        15.811388300841896       0.75193439710433485        1.4226711243549607E-003
   15.842979517754859        15.842979517754859       0.75075213752011372        1.5392209667804892E-003
   15.905973720586866        15.905973720586866       0.75023700963507212        2.3263823527619335E-003
   15.937377450509228        15.937377450509228       0.75101175306844281        1.3089924153112278E-003
   16.000000000000000        16.000000000000000       0.75194050286353598        2.5561055918127671E-003
   16.031219541881399        16.031219541881399       0.75134784401813104        1.4434120823303451E-003
   16.062378404209010        16.062378404209010       0.75462858356938423        1.7972331993229488E-003
   16.093476939431081        16.093476939431081       0.75270342960620129        2.0358419584399672E-003
   16.124515496597098        16.124515496597098       0.75196822745639613        1.6175735080309597E-003
   16.155494421403510        16.155494421403510       0.75276234857863589        1.4324193609074186E-003
   16.186414056238647        16.186414056238647       0.75598679656590317        5.7124216285292725E-003
   16.248076809271922        16.248076809271922       0.75483839665188168        2.7527093074820597E-003
   16.278820596099706        16.278820596099706       0.75637646719676477        6.9865862021581166E-004
   16.309506430300090        16.309506430300090       0.75498229784044835        1.4568899949614230E-003
   16.340134638368191        16.340134638368191       0.75489794307040337        2.7303314013904160E-003
   16.370705543744901        16.370705543744901       0.75808386981672271        1.8658905652124062E-003
   16.401219466856727        16.401219466856727       0.75604208495087599        1.3213132951816141E-003
   16.431676725154983        16.431676725154983       0.75462279179077230        3.6213604975552896E-003
   16.492422502470642        16.492422502470642       0.75494020369820358        1.0575421988666522E-002
   16.522711641858304        16.522711641858304       0.75897334285518803        2.5746164644321894E-003
   16.552945357246848        16.552945357246848       0.75516493636075643        1.9447745609292647E-003
   16.583123951777001        16.583123951777001       0.76004393026737693        9.1280351036814532E-004
   16.613247725836150        16.613247725836150       0.75707425933903605        3.6814566884717254E-003
   16.643316977093239        16.643316977093239       0.75437624832443562        3.8564978291374774E-003
   16.673332000533065        16.673332000533065       0.75920505748299816        1.7584086484983218E-003
   16.733200530681511        16.733200530681511       0.75945051489086235        1.7041482566204889E-003
   16.763054614240211        16.763054614240211       0.75681985559092990        1.7702278100184508E-003
   16.792855623746664        16.792855623746664       0.75538073591003108        2.3533959845904325E-003
   16.822603841260722        16.822603841260722       0.75738549912372466        5.7738991602810149E-003
   16.881943016134134        16.881943016134134       0.75881274574867141        1.8256181782586932E-003
   16.911534525287763        16.911534525287763       0.75956801235584437        2.9251950606925354E-003
   16.970562748477139        16.970562748477139       0.75720289471858160        3.2218426995102986E-003
   17.000000000000000        17.000000000000000       0.76128979102190630        2.4621529776575005E-003
   17.029386365926403        17.029386365926403       0.76212683560388983        1.7932635590717084E-003
   17.058722109231979        17.058722109231979       0.76287922582254863        3.8823131314415691E-003
   17.088007490635061        17.088007490635061       0.76129314858233488        1.1725322021066208E-002
   17.117242768623690        17.117242768623690       0.76306866482922497        1.8558132153385573E-003
   17.146428199482248        17.146428199482248       0.76076171589416330        2.3425157846567882E-003
   17.204650534085253        17.204650534085253       0.75916536828657377        2.9145786898320293E-003
   17.233687939614086        17.233687939614086       0.76463861327585403        2.1060024358210221E-003
   17.262676501632068        17.262676501632068       0.76459982989088116        1.3117295973894604E-003
   17.291616465790582        17.291616465790582       0.76041437338702877        2.3145988543051953E-003
   17.320508075688775        17.320508075688775       0.76585495245982738        1.4647339101511348E-003
   17.349351572897472        17.349351572897472       0.76453401124703968        1.2041869507470745E-003
   17.378147196982766        17.378147196982766       0.76116077476608124        3.0677829881545419E-003
   17.435595774162696        17.435595774162696       0.76558929916640917        5.0475693012848625E-003
   17.464249196572979        17.464249196572979       0.76352594629673631        2.0808720301131838E-003
   17.492855684535900        17.492855684535900       0.76465159091362400        1.9936198823487230E-003
   17.521415467935231        17.521415467935231       0.76720770025196772        4.7731289973788416E-003
   17.549928774784245        17.549928774784245       0.76092656878606701        2.5152409835861884E-003
   17.578395831246947        17.578395831246947       0.76347577612991435        3.0115109872250194E-003
   17.606816861659009        17.606816861659009       0.76657940235093414        5.0223117614595263E-003
   17.663521732655695        17.663521732655695       0.76284066210132495        4.5304097337185503E-003
   17.691806012954132        17.691806012954132       0.76528687457623468        4.5880891623987325E-003
   17.720045146669349        17.720045146669349       0.76720836737769482        1.9128378041276630E-003
   17.748239349298849        17.748239349298849       0.76832705885666919        2.7817011684413894E-003
   17.804493814764857        17.804493814764857       0.76785302673517830        4.2324813266092793E-003
   17.832554500127006        17.832554500127006       0.77001474712788731        2.6423004725726908E-003
   17.888543819998318        17.888543819998318       0.77139116167026822        1.6731211725576690E-003
   17.916472867168917        17.916472867168917       0.76457556341658139        3.0697887792511995E-003
   17.944358444926362        17.944358444926362       0.76611632885336178        4.4317100149169463E-003
   17.972200755611428        17.972200755611428       0.76912007955587169        3.8310944111506996E-003
   18.000000000000000        18.000000000000000       0.76846795927689604        2.9101199285900192E-003
   18.027756377319946        18.027756377319946       0.76657172013273989        2.4543874577586545E-003
   18.055470085267789        18.055470085267789       0.76689974817423712        2.3948260550913448E-003
   18.110770276274835        18.110770276274835       0.76455349294916819        5.6669314256815196E-003
   18.138357147217054        18.138357147217054       0.77200241301675587        1.6374608612090970E-002
   18.165902124584949        18.165902124584949       0.76922127443298827        3.9715942844982983E-003
   18.193405398660254        18.193405398660254       0.76988947643795047        3.6093286619911600E-003
   18.220867158288598        18.220867158288598       0.76694078441124558        6.7694038837856985E-003
   18.248287590894659        18.248287590894659       0.77279949538747028        3.1303582298034963E-003
   18.275666882497067        18.275666882497067       0.77364915647586829        4.1641982817116029E-003
   18.330302779823359        18.330302779823359       0.76282072613584828        8.1018268111587698E-003
   18.357559750685819        18.357559750685819       0.77208572498974748        3.3790456557959226E-003
   18.384776310850235        18.384776310850235       0.77416170469090673        1.1855554034673804E-003
   18.411952639521967        18.411952639521967       0.76927033868280570        6.6798727312726795E-003
   18.439088914585774        18.439088914585774       0.76791925140092998        1.0173383050670391E-002
   18.466185312619388        18.466185312619388       0.77062764175940346        3.2266551025765373E-003
   18.493242008906929        18.493242008906929       0.77170887824780976        3.8276225549388754E-003
   18.547236990991408        18.547236990991408       0.77526972764101076        3.6742692026016928E-003
   18.574175621006709        18.574175621006709       0.76916376362024663        8.2441334445129601E-003
   18.601075237738275        18.601075237738275       0.77258251909745246        2.8593389894884789E-003
   18.627936010197157        18.627936010197157       0.77632608312681839        6.0819807768057437E-003
   18.681541692269406        18.681541692269406       0.77427291491271588        3.4157620403844819E-003
   18.708286933869708        18.708286933869708       0.77283554374769137        2.7729859915447373E-003
   18.761663039293719        18.761663039293719       0.77534622149642540        2.5157570678433576E-003
   18.788294228055936        18.788294228055936       0.77556363309184795        5.5225104562964698E-003
   18.814887722226779        18.814887722226779       0.77837942034925567        3.3534017456052835E-003
   18.841443681416774        18.841443681416774       0.77208445690815930        4.0097098469994239E-003
   18.867962264113206        18.867962264113206       0.77821031954471764        1.7243218064742674E-002
   18.894443627691185        18.894443627691185       0.77978440067674404        2.0313283382652858E-003
   18.920887928424502        18.920887928424502       0.77765529067289541        6.8463754061113026E-003
   18.973665961010276        18.973665961010276       0.77919343558476073        4.1221941151934390E-003
   19.000000000000000        19.000000000000000       0.78154996291061618        2.1920814553959382E-003
   19.026297590440446        19.026297590440446       0.77440781235939082        3.9604064891166288E-003
   19.052558883257650        19.052558883257650       0.76578893802341741        6.3319642197841369E-003
   19.104973174542799        19.104973174542799       0.77722573903719883        2.9115738015773173E-003
   19.131126469708992        19.131126469708992       0.77279401979366358        3.6969638285197087E-003
   19.209372712298546        19.209372712298546       0.77266410304607491        8.5713666773827215E-003
   19.235384061671343        19.235384061671343       0.77483325665176694        6.5568322334961862E-003
   19.261360284258224        19.261360284258224       0.78019016978042521        4.0031418227084448E-003
   19.287301521985910        19.287301521985910       0.78417958301914714        2.2185328219173741E-003
   19.313207915827967        19.313207915827967       0.78102530969878758        3.2742996602415082E-003
   19.339079605813716        19.339079605813716       0.77019097031649997        4.0664630763826651E-003
   19.390719429665317        19.390719429665317       0.77867890623529934        5.0403394124203848E-003
   19.416487838947599        19.416487838947599       0.77917811288729288        3.5244011036479343E-003
   19.442222095223581        19.442222095223581       0.78235058019006032        5.6015744624904260E-003
   19.519221295943137        19.519221295943137       0.78102170449763486        3.4458881407080457E-003
   19.544820285692065        19.544820285692065       0.76894482037829359        7.2270910540740098E-003
   19.595917942265423        19.595917942265423       0.78382647658619853        3.4255378957241786E-003
   19.621416870348583        19.621416870348583       0.78580531488067518        2.3200394918727256E-003
   19.646882704388499        19.646882704388499       0.78201844236903251        3.8242632053440986E-003
   19.672315572906001        19.672315572906001       0.78430555560182580        5.4140473988479477E-003
   19.697715603592208        19.697715603592208       0.77372483719850826        9.3497845924251522E-003
   19.723082923316021        19.723082923316021       0.78436358189705713        2.1538825828272701E-003
   19.748417658131498        19.748417658131498       0.77747930900707474        4.8319784040510060E-003
   19.798989873223331        19.798989873223331       0.77946875100240509        1.7349572934096232E-002
   19.824227601599009        19.824227601599009       0.77892570685979878        6.6219835881126494E-003
   19.849433241279208        19.849433241279208       0.78276325766165133        3.6433149309596010E-003
   19.874606914351791        19.874606914351791       0.78491473938580703        6.0041887093032148E-003
   19.899748742132399        19.899748742132399       0.79138333800696525        2.4550627887464215E-003
   19.949937343260004        19.949937343260004       0.77767109671374635        4.5937000039137834E-003
   20.000000000000000        20.000000000000000       0.77877836227214636        6.0752233558219590E-003
   20.024984394500787        20.024984394500787       0.78307917586865550        3.6148675914977123E-003
   20.049937655763422        20.049937655763422       0.77939306201046099        5.8346894321465699E-003
   20.074859899884732        20.074859899884732       0.77604639672480014        6.7549700454375460E-003
   20.099751242241780        20.099751242241780       0.78538457353381397        4.6350363019630053E-003
   20.124611797498108        20.124611797498108       0.78148990351200709        9.2378800173110037E-003
   20.149441679609886        20.149441679609886       0.78852755267295371        6.6627152674044897E-003
   20.199009876724155        20.199009876724155       0.78512365954555752        8.2953010031512637E-003
   20.223748416156685        20.223748416156685       0.79052855121385679        2.7196669727379435E-003
   20.248456731316587        20.248456731316587       0.77857908511869389        5.1255187122135840E-003
   20.273134932713294        20.273134932713294       0.78842852937228058        9.7088441702748995E-003
   20.322401432901575        20.322401432901575       0.78205415177142890        7.7354811293238674E-003
   20.346989949375804        20.346989949375804       0.78349458920821302        8.4199570066227896E-003
   20.396078054371138        20.396078054371138       0.78501793596429692        7.3287897770016727E-003
   20.420577856662138        20.420577856662138       0.77757414718773643        1.6989193489692859E-002
   20.445048300260872        20.445048300260872       0.79578443953911238        3.1371033272590686E-002
   20.469489490458720        20.469489490458720       0.78644445436563704        7.8231923923093739E-003
   20.493901531919196        20.493901531919196       0.79260521579931842        6.6321098531928364E-003
   20.518284528683193        20.518284528683193       0.78443546441262668        5.3977942315648290E-003
   20.542638584174139        20.542638584174139       0.78753272781251438        7.3147056279360958E-003
   20.615528128088304        20.615528128088304       0.78772846108191386        4.1332755497484452E-003
   20.639767440550294        20.639767440550294       0.79436380633490589        1.0329267164041582E-002
   20.663978319771825        20.663978319771825       0.78709351696316865        6.3888137965799749E-003
   20.688160865577203        20.688160865577203       0.75975305799333415        9.3914193569735651E-003
   20.712315177207980        20.712315177207980       0.79172433518154406        5.5978510899560895E-003
   20.736441353327720        20.736441353327720       0.78339757156646561        1.3072511767627857E-002
   20.784609690826528        20.784609690826528       0.78334916550408795        1.7622946779706453E-002
   20.808652046684813        20.808652046684813       0.78171135492904609        1.5321129555895204E-002
   20.832666655999660        20.832666655999660       0.78215794906430547        6.3319354900873964E-003
   20.880613017821101        20.880613017821101       0.78249415308967352        1.0397367758218300E-002
   20.904544960366874        20.904544960366874       0.78955999841835289        1.5314205671963968E-002
   20.928449536456348        20.928449536456348       0.79945203577344093        1.6828110168556985E-002
   20.976176963403031        20.976176963403031       0.79111697078057253        3.2776877727921250E-003
   21.000000000000000        21.000000000000000       0.79397205899606893        5.1709072052491178E-003
   21.047565179849187        21.047565179849187       0.79506182123080460        3.4707719750786173E-003
   21.118712081942874        21.118712081942874       0.79098204741453548        6.0945537552615165E-003
   21.189620100417091        21.189620100417091       0.79882703615309758        5.1246161999473645E-003
   21.213203435596427        21.213203435596427       0.79357260794546447        5.1736870225852927E-003
   21.236760581595302        21.236760581595302       0.78399551387850230        1.1490135428369692E-002
   21.260291625469300        21.260291625469300       0.79081432250043460        1.0936785472433031E-002
   21.283796653792763        21.283796653792763       0.79507736904867177        7.0888897400202848E-003
   21.307275752662516        21.307275752662516       0.78774263482915619        1.4129274724781413E-002
   21.354156504062622        21.354156504062622       0.79904741776049415        9.0162901490432722E-003
   21.377558326431949        21.377558326431949       0.79044283490156231        7.8536481884432241E-003
   21.400934559032695        21.400934559032695       0.79714063168939975        6.6316615950680665E-003
   21.424285285628550        21.424285285628550       0.78881911479418798        1.3568776288929787E-002
   21.470910553583888        21.470910553583888       0.79076681544809424        5.7232265305439348E-003
   21.540659228538015        21.540659228538015       0.79428069918211064        8.0886624323298680E-003
   21.563858652847824        21.563858652847824       0.80118873221082165        9.9203087831544450E-003
   21.587033144922902        21.587033144922902       0.77457252593278225        1.3214471384964756E-002
   21.610182784974310        21.610182784974310       0.79984189143848372        5.5814706020958288E-003
   21.633307652783937        21.633307652783937       0.80165514041988895        3.9716421035530273E-003
   21.656407827707714        21.656407827707714       0.80206638168581323        4.7961278852437115E-003
   21.679483388678801        21.679483388678801       0.80092735704966467        3.7613118433447775E-003
   21.748563170931547        21.748563170931547       0.79611145840191333        1.3368033119838266E-002
   21.771541057077240        21.771541057077240       0.79921939301850575        1.1316658963542782E-002
   21.794494717703369        21.794494717703369       0.79631680491111734        1.1045873673544234E-002
   21.840329667841555        21.840329667841555       0.78814095590882383        7.3541456778347765E-003
   21.931712199461309        21.931712199461309       0.80095476679814515        5.0246405455136251E-003
   21.954498400100150        21.954498400100150       0.79423770410152483        1.3736369280143984E-002
   22.000000000000000        22.000000000000000       0.79157510288028909        5.5333495788452564E-002
   22.022715545545239        22.022715545545239       0.79987386605858268        7.2603421218791746E-003
   22.045407685048602        22.045407685048602       0.79860861681703832        8.5290858529697144E-003
   22.090722034374522        22.090722034374522       0.79570692244482577        9.4035675326403917E-003
   22.113344387495982        22.113344387495982       0.79555655460108787        9.8397166709624489E-003
   22.135943621178654        22.135943621178654       0.80087797502219338        7.8667827148724088E-003
   22.181073012818835        22.181073012818835       0.78649248944163819        2.3409474501802193E-002
   22.226110770892870        22.226110770892870       0.79415159336284058        2.0606250960426953E-002
   22.293496809607955        22.293496809607955       0.80033115153030487        1.0559553936490964E-002
   22.315913604421397        22.315913604421397       0.79653427666583787        1.5877133825062287E-002
   22.338307903688676        22.338307903688676       0.79244293660085008        1.7012075372586918E-002
   22.360679774997898        22.360679774997898       0.80710648067423441        4.6256597646628268E-003
   22.383029285599392        22.383029285599392       0.80676147316103985        4.3621338246574810E-003
   22.405356502408079        22.405356502408079       0.80350261310416460        1.7281575451487063E-002
   22.494443758403985        22.494443758403985       0.79885053878229051        7.7991508084510981E-003
   22.516660498395403        22.516660498395403       0.77223442403081544        2.7474572009887410E-002
   22.561028345356956        22.561028345356956       0.81481324986853865        5.2810749933667614E-003
   22.627416997969522        22.627416997969522       0.79786782551150603        5.9836082047606274E-003
   22.649503305812249        22.649503305812249       0.78734950776959534        9.0718310079118056E-003
   22.671568097509269        22.671568097509269       0.79414246510970377        2.7461065786574368E-002
   22.693611435820433        22.693611435820433       0.78854609217563665        1.5395051157702688E-002
   22.715633383201094        22.715633383201094       0.79937748334877279        9.2962192140440721E-003
   22.737634001804146        22.737634001804146       0.79143812680027747        1.7425468869785927E-002
   22.825424421026653        22.825424421026653       0.80691974620489748        3.4681960625262097E-003
   22.912878474779198        22.912878474779198       0.80697983407574714        6.0366226685215924E-003
   22.978250586152114        22.978250586152114       0.78732248713928055        1.8647057851606391E-002
   23.021728866442675        23.021728866442675       0.79148570234673665        1.4742272300275083E-002
   23.043437243605826        23.043437243605826       0.80481319797304185        1.6720321289620345E-002
   23.086792761230392        23.086792761230392       0.80450712324866935        1.1948019218031087E-002
   23.108440016582687        23.108440016582687       0.79434402221594091        2.1068355014663816E-002
   23.151673805580451        23.151673805580451       0.80918483887703119        1.9787300628932109E-002
   23.173260452512935        23.173260452512935       0.79010776568992991        1.9095363532408760E-002
   23.194827009486403        23.194827009486403       0.81037372039451228        5.8396633783530097E-003
   23.280893453645632        23.280893453645632       0.81585880239800712        1.3397963163111554E-002
   23.323807579381203        23.323807579381203       0.79658619410412490        2.2910837274855510E-002
   23.345235059857504        23.345235059857504       0.80281169486116044        1.3426588428445276E-002
   23.366642891095847        23.366642891095847       0.81033584002623593        1.4191537347982256E-002
   23.409399821439251        23.409399821439251       0.82216100585244056        6.7599247492433753E-003
   23.452078799117150        23.452078799117150       0.81365334752827345        1.4681874410107470E-002
   23.494680248941460        23.494680248941460       0.79747052408670793        1.4219638914999597E-002
   23.685438564654021        23.685438564654021       0.81955196709291056        6.1595511421060224E-003
   23.706539182259394        23.706539182259394       0.81882030942206008        5.8718552680237209E-003
   23.727621035409346        23.727621035409346       0.82004769808084166        8.3647964278344873E-003
   23.769728648009426        23.769728648009426       0.81061146418303753        1.4440334860288114E-002
   23.853720883753127        23.853720883753127       0.82118176711958313        5.9600344787605324E-003
   23.895606290697042        23.895606290697042       0.79312699784466956        2.3244145412658884E-002
   23.937418407171648        23.937418407171648       0.80761319452687186        1.4325206209334350E-002
   24.000000000000000        24.000000000000000       0.77320473121409328        2.1345567939179130E-002
   24.103941586387901        24.103941586387901       0.79514332741406069        1.6414306124183722E-002
   24.248711305964282        24.248711305964282       0.82094761684621997        1.5340204822093365E-002
   24.289915602982237        24.289915602982237       0.81823396741074250        7.7814272281543475E-003
   24.351591323771842        24.351591323771842       0.81825643979073270        4.8899845270471420E-002
   24.372115213907882        24.372115213907882       0.81707057216052192        7.7942632837242143E-003
   24.413111231467404        24.413111231467404       0.82532602694686075        7.6302291482285125E-003
   24.535688292770594        24.535688292770594       0.80749734622716030        1.8548206518550783E-002
   24.738633753705962        24.738633753705962       0.81739141661623771       0.41972526504168067     
   24.839484696748443        24.839484696748443       0.81307335648669266        1.0736760089145125E-002
   24.879710609249457        24.879710609249457       0.80987086405411368        1.0609874028829134E-002
   24.919871588754223        24.919871588754223       0.79000894835646007        2.6248843273301011E-002
   25.000000000000000        25.000000000000000       0.81579109748230338        8.8762882099379745E-003
   25.159491250818249        25.159491250818249       0.79066125467915771        3.5876053110198626E-002
   25.416530054277668        25.416530054277668       0.81479843280124664        1.2914668564285517E-002
   25.455844122715710        25.455844122715710       0.83117382991862720        1.2657267217076711E-002
   25.495097567963924        25.495097567963924       0.81105051596909028        1.0157548542161495E-002
   25.612496949731394        25.612496949731394       0.83281366201409390        1.1623011695732434E-002
   25.980762113533160        25.980762113533160                            NaN                       NaN
   26.019223662515376        26.019223662515376       0.82822796371381724        1.1014907481301862E-002
   26.095976701399778        26.095976701399778       0.82235232926991686        4.2859361694848670E-002
   26.570660511172846        26.570660511172846       0.82649392140078926        1.5806486563475924E-002
   26.608269391300141        26.608269391300141       0.77358551553579458        4.4408542966000254E-002
   27.147743920996454        27.147743920996454       0.84329603432031752        1.7261352101520265E-002


==> anc/pot_b820 <==
   1.0000000000000000       0.95989197492599487       0.32599220092685949        1.6304947385940641E-005
   1.4142135623730951        1.4333300590515137       0.41017865657142472        4.6973391720276461E-005
   1.7320508075688772        1.7865099906921387       0.44842271980137782        7.9692481090978871E-005
   2.0000000000000000        1.9400500059127808       0.46274340598472885        1.0152734044817221E-004
   2.2360679774997898        2.2246699333190918       0.48327646998136536        5.6252380539120712E-005
   2.4494897427831779        2.4648199081420898       0.49753481099770974        4.0358847747353524E-004
   2.8284271247461903        2.8266999721527100       0.51622863582267087        8.8694041082927467E-005
   3.0000000000000000        2.9948399066925049       0.52329456664506502        1.7468814785247066E-004
   3.1622776601683795        3.1502199172973633       0.52995633246074414        9.0627374909601355E-005
   3.3166247903553998        3.3138000965118408       0.53628941303215627        1.2155767660134520E-004
   3.4641016151377544        3.4757499694824219       0.54139193243078021        5.9744652093993470E-004
   3.6055512754639891        3.6018500328063965       0.54556274365934354        2.1828430579151598E-004
   3.7416573867739413        3.7434101104736328       0.54998797979647784        2.5098576830286448E-004
   4.0000000000000000        3.9905500411987305       0.55751384156118045        1.4146992793014374E-004
   4.1231056256176606        4.1188502311706543       0.56043511974027460        2.5160594651975435E-004
   4.2426406871192848        4.2379598617553711       0.56373297493451646        2.3424230736372145E-004
   4.3588989435406740        4.3584499359130859       0.56660331108904427        5.1929066403680205E-004
   4.4721359549995796        4.4664301872253418       0.56956287118416482        1.3354015866953126E-004
   4.5825756949558398        4.5785698890686035       0.57221418671045932        1.2512473132953432E-004
   4.6904157598234297        4.6914000511169434       0.57390907313274186        5.6474624250006948E-004
   4.8989794855663558        4.8963098526000977       0.57896395820051605        3.6643944288533619E-004
   5.0000000000000000        4.9934301376342773       0.58131225699401257        1.2190534325593463E-004
   5.0990195135927845        5.0990195135927845       0.58264418534764240        3.1536307163257941E-004
   5.1961524227066320        5.1961524227066320       0.58510321311239888        2.0898613796590005E-004
   5.3851648071345037        5.3851648071345037       0.58822290929803489        3.1991949432217466E-004
   5.4772255750516612        5.4772255750516612       0.58996391124141501        4.4762658433679126E-004
   5.6568542494923806        5.6568542494923806       0.59363002628612349        6.1632619984280620E-004
   5.7445626465380286        5.7445626465380286       0.59524851276971924        1.5818512837927670E-004
   5.8309518948453007        5.8309518948453007       0.59608155409687880        3.5179447643237397E-004
   5.9160797830996161        5.9160797830996161       0.59802036876055698        1.9171281417013333E-004
   6.0000000000000000        6.0000000000000000       0.59959543755163480        1.8810145166868317E-004
   6.0827625302982193        6.0827625302982193       0.59998064776973259        4.8192483692295797E-004
   6.1644140029689760        6.1644140029689760       0.60178301263539891        2.8615547981771791E-004
   6.3245553203367590        6.3245553203367590       0.60335341365437234        4.6738552799449444E-004
   6.4031242374328485        6.4031242374328485       0.60534206132739821        3.4832347807238565E-004
   6.4807406984078604        6.4807406984078604       0.60655215149716690        4.8353332026501369E-004
   6.5574385243020004        6.5574385243020004       0.60781741046377358        3.0685275664575076E-004
   6.6332495807107996        6.6332495807107996       0.60832747511839669        7.7668265639065104E-004
   6.7082039324993694        6.7082039324993694       0.60967341984748480        2.9260411509163719E-004
   6.7823299831252681        6.7823299831252681       0.60953079020518830        6.3196209454399483E-004
   6.9282032302755088        6.9282032302755088       0.61095989437351317        1.2234419798001499E-003
   7.0000000000000000        7.0000000000000000       0.61391549018142144        3.3656466153630130E-004
   7.0710678118654755        7.0710678118654755       0.61509111619580648        2.5236224771054105E-004
   7.1414284285428504        7.1414284285428504       0.61522294176122294        5.5281158096548422E-004
   7.2111025509279782        7.2111025509279782       0.61681003085965480        6.2436997142192245E-004
   7.2801098892805181        7.2801098892805181       0.61738249889283503        3.5150204589162834E-004
   7.3484692283495345        7.3484692283495345       0.61853191123314299        2.0505879056955951E-004
   7.4833147735478827        7.4833147735478827       0.61964233954620751        5.4806878457372616E-004
   7.5498344352707498        7.5498344352707498       0.62096263507032989        2.7977633752388409E-004
   7.6157731058639087        7.6157731058639087       0.62144434407693205        6.0050935577704600E-004
   7.6811457478686078        7.6811457478686078       0.62222765197369945        6.7317936720381378E-004
   7.8102496759066540        7.8102496759066540       0.62429430883401116        3.6735190404378555E-004
   7.8740078740118111        7.8740078740118111       0.62456463867010947        5.9506089343424402E-004
   8.0000000000000000        8.0000000000000000       0.62634294009134761        3.9676743475619883E-004
   8.0622577482985491        8.0622577482985491       0.62739629673943742        2.8351809487224311E-004
   8.1240384046359608        8.1240384046359608       0.62786482275580646        4.1298279151842724E-004
   8.1853527718724504        8.1853527718724504       0.62886944267513512        3.8594436525569921E-004
   8.2462112512353212        8.2462112512353212       0.62849239247757971        4.0099913150146513E-004
   8.3066238629180749        8.3066238629180749       0.62953203749203779        4.3470823519260168E-004
   8.3666002653407556        8.3666002653407556       0.62944138619782009        8.0415023433701854E-004
   8.4852813742385695        8.4852813742385695       0.63062563714467124        1.9496394043416300E-003
   8.5440037453175304        8.5440037453175304       0.63266261352960862        2.5245937606403925E-004
   8.6023252670426267        8.6023252670426267       0.63231843294395296        6.5571849143854113E-004
   8.6602540378443873        8.6602540378443873       0.63391223670128527        3.0998948936354468E-004
   8.7177978870813480        8.7177978870813480       0.63215016095491283        9.8567773172956487E-004
   8.7749643873921226        8.7749643873921226       0.63428584753010286        5.0035471535806364E-004
   8.8317608663278477        8.8317608663278477       0.63563647319938466        3.3646914218262428E-004
   8.9442719099991592        8.9442719099991592       0.63684817162685159        3.2697221507285929E-004
   9.0000000000000000        9.0000000000000000       0.63749908286796642        2.4794277783979569E-004
   9.0553851381374173        9.0553851381374173       0.63819636412862013        8.8229871445948973E-004
   9.1104335791442992        9.1104335791442992       0.63840464981051326        8.4421078679578507E-004
   9.1651513899116797        9.1651513899116797       0.63768492670945731        7.0854735439979523E-004
   9.2195444572928871        9.2195444572928871       0.63935198339529431        6.8311006757079543E-004
   9.2736184954957039        9.2736184954957039       0.64026937394585337        2.7106112428778683E-004
   9.3808315196468595        9.3808315196468595       0.64141742880198371        5.3502862984052500E-004
   9.4339811320566032        9.4339811320566032       0.64041533117989335        4.9553052383092123E-004
   9.4868329805051381        9.4868329805051381       0.64200174184165526        7.5015714174310119E-004
   9.5393920141694561        9.5393920141694561       0.64271433078803708        3.7039495666913103E-004
   9.6436507609929549        9.6436507609929549       0.64379737338630216        9.9739561576899123E-004
   9.6953597148326587        9.6953597148326587       0.64476639902006727        2.9206093918360731E-004
   9.7979589711327115        9.7979589711327115       0.64380928739487375        1.3584424684779553E-003
   9.8488578017961039        9.8488578017961039       0.64485088309324790        8.1669660823829372E-004
   9.8994949366116654        9.8994949366116654       0.64531083457386607        5.8985976570465005E-004
   9.9498743710661994        9.9498743710661994       0.64508419832340225        1.4852684729858520E-003
   10.000000000000000        10.000000000000000       0.64644233789530037        6.6897015950690114E-004
   10.049875621120890        10.049875621120890       0.64713977302329118        4.4609801329511487E-004
   10.099504938362077        10.099504938362077       0.64864256885732285        3.6658532458090084E-004
   10.198039027185569        10.198039027185569       0.64807546255838566        7.5571754678175230E-004
   10.246950765959598        10.246950765959598       0.64876229766032789        6.6428629226079438E-004
   10.295630140987001        10.295630140987001       0.64876802764443930        7.5309077263361755E-004
   10.344080432788601        10.344080432788601       0.65007696879345256        3.7515700227386728E-004
   10.392304845413264        10.392304845413264       0.65088771457101635        4.8470434007140157E-004
   10.440306508910551        10.440306508910551       0.65153785214532278        3.4296150579864990E-004
   10.488088481701515        10.488088481701515       0.65055341649556553        5.8138695579803385E-004
   10.630145812734650        10.630145812734650       0.65283625208755802        6.8746658965284475E-004
   10.677078252031311        10.677078252031311       0.65362568897798967        1.1186637245747197E-003
   10.723805294763608        10.723805294763608       0.65188963401128042        9.4012895833097809E-004
   10.770329614269007        10.770329614269007       0.65246796027349341        2.1286756530773210E-003
   10.816653826391969        10.816653826391969       0.65424367488454016        5.7826867444880805E-004
   10.862780491200215        10.862780491200215       0.65350557754627681        1.5868858980529654E-003
   10.954451150103322        10.954451150103322       0.65620385124069647        4.7553985126420038E-004
   11.000000000000000        11.000000000000000       0.65425854288376128        8.7023473677667678E-004
   11.045361017187261        11.045361017187261       0.65690823447042879        3.1800805983768238E-004
   11.090536506409418        11.090536506409418       0.65669732977942352        9.7074524810103848E-004
   11.180339887498949        11.180339887498949       0.65640495577123370        1.0626083403489711E-003
   11.224972160321824        11.224972160321824       0.65641150763037770        6.4861672271764623E-004
   11.313708498984761        11.313708498984761       0.65699360123860207        1.7711771587351447E-003
   11.357816691600547        11.357816691600547       0.65862770750308441        6.6063862307388238E-004
   11.401754250991379        11.401754250991379       0.65888085296667964        8.7401416500467843E-004
   11.445523142259598        11.445523142259598       0.66000189302053025        1.5422698470414875E-003
   11.489125293076057        11.489125293076057       0.65761879593392891        2.7413876924721309E-003
   11.532562594670797        11.532562594670797       0.65586276290611967        1.2073799184835431E-003
   11.575836902790225        11.575836902790225       0.66051722977457250        6.9949620155498806E-004
   11.661903789690601        11.661903789690601       0.66070256360431545        1.2628859344317152E-003
   11.704699910719626        11.704699910719626       0.66257571254072078        4.1545667510479984E-004
   11.747340124470730        11.747340124470730       0.66260888219650904        8.7821737395438334E-004
   11.789826122551595        11.789826122551595       0.66254206929426918        1.0382111587019724E-003
   11.832159566199232        11.832159566199232       0.66239633559167477        3.3197842917336621E-003
   11.874342087037917        11.874342087037917       0.66377584912481846        4.4020838023859813E-004
   11.916375287812984        11.916375287812984       0.66124419194674500        1.1590261506295831E-003
   12.000000000000000        12.000000000000000       0.66382383683809054        2.0345036009461132E-003
   12.041594578792296        12.041594578792296       0.66449310136380368        7.1734634013649406E-004
   12.083045973594572        12.083045973594572       0.66401889918938894        5.8968819358194171E-004
   12.124355652982141        12.124355652982141       0.66457429699253623        1.3568957386259825E-003
   12.165525060596439        12.165525060596439       0.66517411631391243        1.2574056379773774E-003
   12.206555615733702        12.206555615733702       0.66473051672193306        8.4889057960608073E-004
   12.247448713915890        12.247448713915890       0.66547889253301185        8.2974092602243390E-004
   12.328828005937952        12.328828005937952       0.66518325340551343        1.0008741245990677E-003
   12.369316876852981        12.369316876852981       0.66708107674160799        1.1833503835010550E-003
   12.409673645990857        12.409673645990857       0.66654552207755258        8.4601045982171164E-004
   12.449899597988733        12.449899597988733       0.66590646420562527        3.1951991959129279E-003
   12.529964086141668        12.529964086141668       0.66717766203816153        2.3924604617712605E-003
   12.569805089976535        12.569805089976535       0.66847136954825370        1.5171334040439746E-003
   12.649110640673518        12.649110640673518       0.66937876997342682        1.7473504905780989E-003
   12.688577540449520        12.688577540449520       0.66861468139333724        1.0448162795226462E-003
   12.727922061357855        12.727922061357855       0.66885504336544466        1.2915805333060836E-003
   12.767145334803704        12.767145334803704       0.67021427385597598        1.9591094343094180E-003
   12.806248474865697        12.806248474865697       0.66842305630419918        1.0118781029153229E-003
   12.845232578665129        12.845232578665129       0.66930227202844850        1.0794134265841016E-003
   12.884098726725126        12.884098726725126       0.67053144895520189        1.0863241647630724E-003
   12.961481396815721        12.961481396815721       0.67182285386637497        1.5539418451961794E-003
   13.000000000000000        13.000000000000000       0.67078788237738929        2.1919263231974890E-003
   13.038404810405298        13.038404810405298       0.67114286764095354        1.2050989814428364E-003
   13.076696830622021        13.076696830622021       0.67156062642541392        2.1801623138845024E-003
   13.114877048604001        13.114877048604001       0.67006607774198734        4.4575789285148642E-003
   13.152946437965905        13.152946437965905       0.67248553933473787        9.4500783528057083E-004
   13.190905958272920        13.190905958272920       0.67224872119454804        1.0295258891110488E-003
   13.266499161421599        13.266499161421599       0.67204286005421965        1.8964191213465583E-003
   13.304134695650070        13.304134695650070       0.67148164231752927        1.6241712392333386E-003
   13.341664064126334        13.341664064126334       0.67348584677637602        9.4518318869426306E-004
   13.379088160259652        13.379088160259652       0.67373492644989741        9.7822337984684741E-004
   13.416407864998739        13.416407864998739       0.67464745303914886        4.2371485248168294E-003
   13.453624047073710        13.453624047073710       0.67524211018082358        1.2947409598030150E-003
   13.490737563232042        13.490737563232042       0.67444444075155197        1.5022212492201488E-003
   13.564659966250536        13.564659966250536       0.67421060978479463        1.5281888391196238E-003
   13.601470508735444        13.601470508735444       0.67526682917611092        1.1737353909471852E-003
   13.638181696985855        13.638181696985855       0.67580167336417962        1.4260116099935058E-003
   13.674794331177344        13.674794331177344       0.67546679005055776        1.8017111985832333E-003
   13.747727084867520        13.747727084867520       0.67494835940668552        1.7125116927471022E-003
   13.784048752090222        13.784048752090222       0.67882684495053103        1.7719773691577906E-003
   13.856406460551018        13.856406460551018       0.67787961355261017        3.6963332657640484E-003
   13.892443989449804        13.892443989449804       0.67767415760168415        1.3521265361197013E-003
   13.928388277184119        13.928388277184119       0.67735404818805123        8.4411713669348598E-004
   13.964240043768941        13.964240043768941       0.67804794646545719        1.2798745571297495E-003
   14.000000000000000        14.000000000000000       0.67691964274791616        1.6576713873476909E-003
   14.035668847618199        14.035668847618199       0.67741755275701898        1.1619600333046957E-003
   14.071247279470288        14.071247279470288       0.67847465966539577        1.1612696523364302E-003
   14.142135623730951        14.142135623730951       0.67946713963895244        1.2985899832506369E-003
   14.177446878757825        14.177446878757825       0.68092009665804776        1.2426468950678202E-003
   14.212670403551895        14.212670403551895       0.67987104910163010        1.7352305793965036E-003
   14.247806848775006        14.247806848775006       0.68047911062678113        2.1841541047070219E-003
   14.282856857085701        14.282856857085701       0.67712599602321577        2.0050063191146884E-003
   14.317821063276353        14.317821063276353       0.67849530719985385        3.5211769986379722E-003
   14.352700094407323        14.352700094407323       0.68054930192034613        1.1997788028263053E-003
   14.422205101855956        14.422205101855956       0.67920746814906685        1.9904721724888145E-003
   14.456832294800961        14.456832294800961       0.68081516512013041        1.2898858065341448E-003
   14.491376746189438        14.491376746189438       0.68131959662386077        1.4715521871434825E-003
   14.525839046333950        14.525839046333950       0.68075742704183451        2.1576150963798007E-003
   14.560219778561036        14.560219778561036       0.68191769402224323        1.5408722253158372E-003
   14.594519519326424        14.594519519326424       0.68073461235050137        1.4094787357651734E-003
   14.628738838327793        14.628738838327793       0.68030581703654924        1.7385952982446676E-003
   14.696938456699069        14.696938456699069       0.68059882923236648        2.2285905524413781E-003
   14.730919862656235        14.730919862656235       0.68323409316781736        1.5422231576146766E-003
   14.764823060233400        14.764823060233400       0.68361162536042253        1.5251456960360004E-003
   14.798648586948742        14.798648586948742       0.68613924791396397        7.2578706614861879E-004
   14.866068747318506        14.866068747318506       0.68395747468024859        9.3549224614832146E-004
   14.899664425751340        14.899664425751340       0.68486804401028678        1.2256804001271296E-003
   14.966629547095765        14.966629547095765       0.68447783432192078        2.1573979741273800E-003
   15.000000000000000        15.000000000000000       0.68429720729250654        1.4920638536532636E-003
   15.033296378372908        15.033296378372908       0.68266977484096891        1.6988291192618619E-003
   15.066519173319364        15.066519173319364       0.68503327886274623        1.4368847670116235E-003
   15.099668870541500        15.099668870541500       0.68582142786216815        2.3269964451268104E-003
   15.132745950421556        15.132745950421556       0.68703756154706241        1.3291501102327087E-003
   15.165750888103101        15.165750888103101       0.68532920970373756        1.4526561199707400E-003
   15.231546211727817        15.231546211727817       0.69016200484611723        9.6669383638645263E-004
   15.264337522473747        15.264337522473747       0.68688037797364698        1.1426618424385387E-003
   15.297058540778355        15.297058540778355       0.68858084070795833        1.0338241356061054E-003
   15.329709716755891        15.329709716755891       0.68875065747130360        2.2252644390692278E-003
   15.362291495737216        15.362291495737216       0.68906669340431836        1.9111072273843923E-003
   15.394804318340652        15.394804318340652       0.69025074263939568        5.8682297490631362E-003
   15.427248620541512        15.427248620541512       0.68535306684113395        2.0289230885890326E-003
   15.524174696260024        15.524174696260024       0.68775661405354727        1.2507151147177630E-003
   15.556349186104045        15.556349186104045       0.68990384917083747        2.0614797388695473E-003
   15.588457268119896        15.588457268119896       0.69069224833693654        1.4555061162253968E-003
   15.620499351813308        15.620499351813308       0.68918194185947579        1.7824736306069702E-003
   15.652475842498529        15.652475842498529       0.68836986906324504        1.4018591555130589E-003
   15.684387141358123        15.684387141358123       0.68868510942065975        1.9194159082933540E-003
   15.748015748023622        15.748015748023622       0.68475991091922139        3.6329649325429129E-003
   15.779733838059499        15.779733838059499       0.69043257509998845        2.1335264365546494E-003
   15.811388300841896        15.811388300841896       0.69060798929065170        5.3275434349444734E-003
   15.842979517754859        15.842979517754859       0.68992320993268397        1.8533175993099039E-003
   15.905973720586866        15.905973720586866       0.68816195353677745        3.4563838407744422E-003
   15.937377450509228        15.937377450509228       0.69155526604276230        1.4292530464544181E-003
   16.000000000000000        16.000000000000000       0.68872576087982118        3.8761001605633941E-003
   16.031219541881399        16.031219541881399       0.69178249694811100        1.7761071308774901E-003
   16.062378404209010        16.062378404209010       0.69272114501432225        3.1497989691309939E-003
   16.093476939431081        16.093476939431081       0.69151245315340892        2.2213897719695237E-003
   16.124515496597098        16.124515496597098       0.69084311106613083        3.3797852987006152E-003
   16.155494421403510        16.155494421403510       0.69272247978279633        1.3261091859572138E-003
   16.186414056238647        16.186414056238647       0.69429008975066775        9.4062564143090562E-004
   16.248076809271922        16.248076809271922       0.69282985724877610        2.5437212964598442E-003
   16.278820596099706        16.278820596099706       0.69551276500965986        8.4224604216596847E-004
   16.309506430300090        16.309506430300090       0.69161613990090332        1.9112444424103567E-003
   16.340134638368191        16.340134638368191       0.68772564206663322        3.3611134655813827E-003
   16.370705543744901        16.370705543744901       0.69755480739080278        4.1440696118010883E-003
   16.401219466856727        16.401219466856727       0.69461825453806136        2.0989797624359381E-003
   16.431676725154983        16.431676725154983       0.69376486975302654        1.6581190514512120E-003
   16.492422502470642        16.492422502470642       0.69335152430329450        2.3139189935216858E-003
   16.522711641858304        16.522711641858304       0.69565010873313149        2.6095416102943137E-003
   16.552945357246848        16.552945357246848       0.69297739784168599        2.1606784714309326E-003
   16.583123951777001        16.583123951777001       0.69827859283430627        8.5682238985135837E-004
   16.613247725836150        16.613247725836150       0.69608555424351426        3.6263323588967829E-003
   16.643316977093239        16.643316977093239       0.69775919392445374        6.1207909933946973E-003
   16.673332000533065        16.673332000533065       0.69691692304149200        2.6805421489400371E-003
   16.733200530681511        16.733200530681511       0.69482093019829050        3.0060169554300760E-003
   16.763054614240211        16.763054614240211       0.69294796431752637        1.5040093476667098E-003
   16.792855623746664        16.792855623746664       0.69820580854306413        9.9937468115819249E-004
   16.822603841260722        16.822603841260722       0.69636215256805234        2.4811374562972747E-003
   16.881943016134134        16.881943016134134       0.69807708419396142        4.3252034555666683E-003
   16.911534525287763        16.911534525287763       0.69558347517278052        1.8508467773047962E-003
   16.970562748477139        16.970562748477139       0.69378807806114817        4.1314608533305954E-003
   17.000000000000000        17.000000000000000       0.69704844367741114        1.9897593290668695E-003
   17.029386365926403        17.029386365926403       0.69774346285815603        3.1659052824239533E-003
   17.058722109231979        17.058722109231979       0.69859786949550318        3.4915559878564862E-003
   17.088007490635061        17.088007490635061       0.69595373711030439        4.7979873504596466E-003
   17.117242768623690        17.117242768623690       0.69736294000243593        1.8464970096775284E-003
   17.146428199482248        17.146428199482248       0.70005396092266770        1.9201667157460536E-003
   17.204650534085253        17.204650534085253       0.69885266538357282        3.0612119639628317E-003
   17.233687939614086        17.233687939614086       0.69750551462206367        1.9472045315512001E-003
   17.262676501632068        17.262676501632068       0.69882165097457094        3.8840214241251370E-003
   17.291616465790582        17.291616465790582       0.69775622533076476        1.9807897837499375E-003
   17.320508075688775        17.320508075688775       0.69998002490715416        2.9345200334900982E-003
   17.349351572897472        17.349351572897472       0.69886437173652849        6.3875339748384460E-003
   17.378147196982766        17.378147196982766       0.70118743709146936        1.1090278953672984E-003
   17.435595774162696        17.435595774162696       0.70465063901468461        2.0221998355602071E-003
   17.464249196572979        17.464249196572979       0.69970903461091216        2.7113586206653803E-003
   17.492855684535900        17.492855684535900       0.69567132312549762        2.1897023193114752E-003
   17.521415467935231        17.521415467935231       0.70340140925146721        1.4236285420395698E-003
   17.549928774784245        17.549928774784245       0.69847495700945283        1.1817109214394638E-002
   17.578395831246947        17.578395831246947       0.70065450570991850        2.4665794427037022E-003
   17.606816861659009        17.606816861659009       0.69925114582384573        5.2186230501518422E-003
   17.663521732655695        17.663521732655695       0.69574205136352640        3.6619174810990978E-003
   17.691806012954132        17.691806012954132       0.70518853450544250        6.9240886157731999E-003
   17.720045146669349        17.720045146669349       0.69914990318299919        2.7033249355587112E-003
   17.748239349298849        17.748239349298849       0.69948096078246480        3.7715856443077634E-003
   17.804493814764857        17.804493814764857       0.70030111261459160        3.7692730497779934E-003
   17.832554500127006        17.832554500127006       0.70223143810681932        2.9156191373495505E-003
   17.888543819998318        17.888543819998318       0.70207932264514195        4.7464599533200910E-003
   17.916472867168917        17.916472867168917       0.70607384614250823        1.8625674501137361E-003
   17.944358444926362        17.944358444926362       0.70529649041770603        1.2319889907101314E-003
   17.972200755611428        17.972200755611428       0.69908337567722134        3.6726542288794575E-003
   18.000000000000000        18.000000000000000       0.70720186736928248        1.2221892844055402E-003
   18.027756377319946        18.027756377319946       0.70021577502496912        2.9660050895938066E-003
   18.055470085267789        18.055470085267789       0.70198840323762746        5.4566273966379676E-003
   18.110770276274835        18.110770276274835       0.70609472961888120        4.8184713657669085E-003
   18.138357147217054        18.138357147217054       0.70343002135453225        2.7832566464539364E-003
   18.165902124584949        18.165902124584949       0.70913589434611801        1.7732880030830612E-003
   18.193405398660254        18.193405398660254       0.70408058314430966        6.0100829706650847E-003
   18.220867158288598        18.220867158288598       0.70560544462981556        1.5301296956480390E-003
   18.248287590894659        18.248287590894659       0.70321351688491296        3.1198637997602442E-003
   18.275666882497067        18.275666882497067       0.69825203430390603        4.8693014592187606E-003
   18.330302779823359        18.330302779823359       0.69757400034629180        6.4956098488013767E-003
   18.357559750685819        18.357559750685819       0.70227200384771638        3.4289223382822530E-003
   18.384776310850235        18.384776310850235       0.70424759732212061        2.9482101723444388E-003
   18.411952639521967        18.411952639521967       0.70960327264362544        1.5621644851724834E-003
   18.439088914585774        18.439088914585774       0.70448529505410906        5.4867961741088545E-003
   18.466185312619388        18.466185312619388       0.70922402982747490        5.3239932899917519E-003
   18.493242008906929        18.493242008906929       0.70440461787932140        5.3214837719912679E-003
   18.547236990991408        18.547236990991408       0.70353237025158200        3.0219878745097522E-003
   18.574175621006709        18.574175621006709       0.70838154270962028        3.4914418079782430E-003
   18.601075237738275        18.601075237738275       0.70511894048267909        2.7794880390829132E-003
   18.627936010197157        18.627936010197157       0.71037412788969101        1.4721669983831034E-003
   18.681541692269406        18.681541692269406       0.71140804690462023        2.2004606742568076E-002
   18.708286933869708        18.708286933869708       0.70567143097526197        3.0002164690654041E-003
   18.761663039293719        18.761663039293719       0.71150089800122840        2.5013864977697620E-003
   18.788294228055936        18.788294228055936       0.70092164893172304        3.5525387545586136E-003
   18.814887722226779        18.814887722226779       0.71253652006368806        1.4869070950205186E-003
   18.841443681416774        18.841443681416774       0.70597654284784928        3.8802141669216209E-003
   18.867962264113206        18.867962264113206       0.70866291928911773        2.8703511485009834E-003
   18.894443627691185        18.894443627691185       0.70973602078819420        4.6655869406588895E-003
   18.920887928424502        18.920887928424502       0.70912179313965595        2.6825160900322922E-003
   18.973665961010276        18.973665961010276       0.71236412648947667        3.0690178245408447E-003
   19.000000000000000        19.000000000000000       0.71504818632901135        1.9082591867500725E-003
   19.026297590440446        19.026297590440446       0.70468019415572425        3.2033960366968702E-003
   19.052558883257650        19.052558883257650       0.69799476215682166        5.9140882688315174E-003
   19.104973174542799        19.104973174542799       0.70944310399395705        2.8566907087624314E-003
   19.131126469708992        19.131126469708992       0.71436399460117761        1.5737688197811650E-003
   19.209372712298546        19.209372712298546       0.70988208143034393        2.5834998753504375E-003
   19.235384061671343        19.235384061671343       0.71099710558468476        3.5797058652044002E-003
   19.261360284258224        19.261360284258224       0.70825065059059511        1.4326269789897657E-002
   19.287301521985910        19.287301521985910       0.70374296330027719        5.5182070993368137E-003
   19.313207915827967        19.313207915827967       0.70731577368812548        6.3399816795078777E-003
   19.339079605813716        19.339079605813716       0.71293332568987655        2.9502852413338370E-003
   19.390719429665317        19.390719429665317       0.71452214480062692        6.2049821436296294E-003
   19.416487838947599        19.416487838947599       0.71402257585133255        8.8198060476253858E-003
   19.442222095223581        19.442222095223581       0.71216697079900493        3.5635787870945692E-003
   19.519221295943137        19.519221295943137       0.71020540999128379        2.9189355869647582E-003
   19.544820285692065        19.544820285692065       0.71006970013040493        5.2612219888575592E-003
   19.595917942265423        19.595917942265423       0.69597075211007187        8.8591936760767983E-003
   19.621416870348583        19.621416870348583       0.71639963837342191        1.4829270027269323E-002
   19.646882704388499        19.646882704388499       0.71186854297336999        4.4608056085166424E-003
   19.672315572906001        19.672315572906001       0.71798862162534483        2.1919304343505403E-003
   19.697715603592208        19.697715603592208       0.71962447947680708        7.1400536296237103E-003
   19.723082923316021        19.723082923316021       0.70956774522991506        4.7522764770976918E-003
   19.748417658131498        19.748417658131498       0.70782383862923282        5.2362925258801823E-003
   19.798989873223331        19.798989873223331       0.71519791943132927        3.9719749750485546E-003
   19.824227601599009        19.824227601599009       0.71425282275707014        4.2582593762023465E-003
   19.849433241279208        19.849433241279208       0.71386442715622855        3.1673034767145756E-003
   19.874606914351791        19.874606914351791       0.71496142167168664        4.3300721236848427E-003
   19.899748742132399        19.899748742132399       0.71949376549965249        1.3587997776418281E-002
   19.949937343260004        19.949937343260004       0.71376774030702006        5.4968778815173720E-003
   20.000000000000000        20.000000000000000       0.71989430187433323        2.2832865535072958E-003
   20.024984394500787        20.024984394500787       0.71256223433777288        4.8459868703539834E-003
   20.049937655763422        20.049937655763422       0.71501913522800031        6.2229699909352393E-003
   20.074859899884732        20.074859899884732       0.71093899970114449        5.6916319890355158E-003
   20.099751242241780        20.099751242241780       0.71569322021716675        6.2986187620342107E-003
   20.124611797498108        20.124611797498108       0.71009437687887644        1.0967618916258824E-002
   20.149441679609886        20.149441679609886       0.70999007342566778        6.1351835534262118E-003
   20.199009876724155        20.199009876724155       0.72374770910666453        2.8647613405419358E-003
   20.223748416156685        20.223748416156685       0.71770339613329159        6.8394719875909645E-003
   20.248456731316587        20.248456731316587       0.71306963972792570        5.1183254679709345E-003
   20.273134932713294        20.273134932713294       0.70542801485760775        1.0131216252748300E-002
   20.322401432901575        20.322401432901575       0.71189351259961953        4.4633683394719693E-003
   20.346989949375804        20.346989949375804       0.70798714449181299        8.9733926702996788E-003
   20.396078054371138        20.396078054371138       0.71740921878503394        6.4783073578970471E-003
   20.420577856662138        20.420577856662138       0.71985223233557749        2.2118006614874381E-003
   20.445048300260872        20.445048300260872       0.71130166819433271        5.2263726830253654E-003
   20.469489490458720        20.469489490458720       0.71142702866882312        6.9986540457284210E-003
   20.493901531919196        20.493901531919196       0.71238570273888091        5.9908485667307682E-003
   20.518284528683193        20.518284528683193       0.71595805073631158        5.3288947166332352E-003
   20.542638584174139        20.542638584174139       0.72173686881647992        4.5132839760960745E-003
   20.615528128088304        20.615528128088304       0.72406367994718468        2.6184752790741847E-003
   20.639767440550294        20.639767440550294       0.71049290306802781        6.1615505642813326E-003
   20.663978319771825        20.663978319771825       0.71242786894193588        6.2495055909113709E-003
   20.688160865577203        20.688160865577203       0.71190719723761486        1.0419908428546515E-002
   20.712315177207980        20.712315177207980       0.71526789354407427        5.1414465028317823E-003
   20.736441353327720        20.736441353327720       0.71159950955441176        4.9158093909321531E-003
   20.784609690826528        20.784609690826528       0.69644010917200438        1.7829936721822062E-002
   20.808652046684813        20.808652046684813       0.72391800529570538        2.5934128643666128E-003
   20.832666655999660        20.832666655999660       0.71981594692089701        1.3762567515008274E-002
   20.880613017821101        20.880613017821101       0.72350707376129253        7.3079472226453774E-003
   20.904544960366874        20.904544960366874       0.71376053797565187        5.3159375834732911E-003
   20.928449536456348        20.928449536456348       0.72087389748022601        3.0814534041673307E-003
   20.976176963403031        20.976176963403031       0.71477037205704941        7.6731076135141086E-003
   21.000000000000000        21.000000000000000       0.71313713285135694        4.4994072783917267E-003
   21.047565179849187        21.047565179849187       0.71315680225319877        1.0415984086641126E-002
   21.118712081942874        21.118712081942874       0.71953952321687265        5.4798146133456706E-003
   21.189620100417091        21.189620100417091       0.72027456904500420        1.3562126628977569E-002
   21.213203435596427        21.213203435596427       0.72103386033280348        5.2643343794636765E-003
   21.236760581595302        21.236760581595302       0.70650300142354505        1.0938776318040321E-002
   21.260291625469300        21.260291625469300       0.71878651266955718        7.4332550281925166E-003
   21.283796653792763        21.283796653792763       0.71048835984849568        8.2724888283607079E-003
   21.307275752662516        21.307275752662516       0.71097686879167721        1.0188581903114559E-002
   21.354156504062622        21.354156504062622       0.72358123824964093        5.9989743891407429E-003
   21.377558326431949        21.377558326431949       0.72378193343999808        6.7551669992403293E-003
   21.400934559032695        21.400934559032695       0.72088023240843446        5.4780013276682152E-003
   21.424285285628550        21.424285285628550       0.72688309706948562        2.9014890760301823E-003
   21.470910553583888        21.470910553583888       0.72034237952707425        4.5331496309390278E-003
   21.540659228538015        21.540659228538015       0.72815007925899033        1.0779319322790715E-002
   21.563858652847824        21.563858652847824       0.71587980354860392        8.3887260779588087E-003
   21.587033144922902        21.587033144922902       0.72711394526185058        4.1512231123697098E-003
   21.610182784974310        21.610182784974310       0.72309570430160930        4.4623190510429895E-003
   21.633307652783937        21.633307652783937       0.72669083346262220        3.0303122073052405E-003
   21.656407827707714        21.656407827707714       0.71045191867547386        8.3768625652250843E-003
   21.679483388678801        21.679483388678801       0.71909369801320044        9.0249978395845719E-003
   21.748563170931547        21.748563170931547       0.72080588071052654        4.1611150460798604E-003
   21.771541057077240        21.771541057077240       0.72114833791952448        9.0466925765341488E-003
   21.794494717703369        21.794494717703369       0.72660812033412492        2.7626871274023571E-003
   21.840329667841555        21.840329667841555       0.72467789663598214        6.2459256729575450E-003
   21.931712199461309        21.931712199461309       0.72276244240232035        6.9530832491760891E-003
   21.954498400100150        21.954498400100150       0.72857698342293475        3.9398707275617433E-003
   22.000000000000000        22.000000000000000       0.71569128740614318        1.4266132759727164E-002
   22.022715545545239        22.022715545545239       0.71862458150149988        7.8887845166846320E-003
   22.045407685048602        22.045407685048602       0.72936765815523985        3.2604007663179289E-003
   22.090722034374522        22.090722034374522       0.72862955538564766        3.3551664981536521E-003
   22.113344387495982        22.113344387495982       0.72826250723644892        9.0002197790569564E-003
   22.135943621178654        22.135943621178654       0.71982015619558670        7.7884039720079214E-003
   22.181073012818835        22.181073012818835       0.72893461271742943        5.2233209574857799E-003
   22.226110770892870        22.226110770892870       0.72541866299024982        3.8608701711062587E-003
   22.293496809607955        22.293496809607955       0.73496946339722502        3.4610463280091591E-003
   22.315913604421397        22.315913604421397       0.71506589402580267        1.4180796878632664E-002
   22.338307903688676        22.338307903688676       0.72655210843748474        6.9743283523913966E-003
   22.360679774997898        22.360679774997898       0.72366250065130278        9.3298680252996424E-003
   22.383029285599392        22.383029285599392       0.72221211147697750        1.5200330481647947E-002
   22.405356502408079        22.405356502408079       0.72640480144438724        4.4062311387985335E-003
   22.494443758403985        22.494443758403985       0.72841083130616879        6.2274431334858439E-003
   22.516660498395403        22.516660498395403       0.71396928977319396        2.9474681923554985E-002
   22.561028345356956        22.561028345356956       0.71542973770927298        1.1054724868559974E-002
   22.627416997969522        22.627416997969522       0.71954006415680627        1.2884542552504598E-002
   22.649503305812249        22.649503305812249       0.72124536204082346        7.9288350069629063E-003
   22.671568097509269        22.671568097509269       0.72635847786249697        1.2843172479620042E-002
   22.693611435820433        22.693611435820433       0.71957322522512379        9.9293117540738499E-003
   22.715633383201094        22.715633383201094       0.72990079379855743        7.0006028070102901E-003
   22.737634001804146        22.737634001804146       0.72864184220958672        4.5559471424302528E-003
   22.825424421026653        22.825424421026653       0.73217742930896945        2.9741324957994193E-003
   22.912878474779198        22.912878474779198       0.72738678406080837        7.3494082043798065E-003
   22.978250586152114        22.978250586152114       0.73906969495229680        1.6222129482047255E-002
   23.021728866442675        23.021728866442675       0.72842241726721235        1.1286709608949197E-002
   23.043437243605826        23.043437243605826       0.73652432305728832        5.1604890691965642E-003
   23.086792761230392        23.086792761230392       0.73251829246037337        4.4248908858632620E-003
   23.108440016582687        23.108440016582687       0.72864963940603023        5.8160377242220396E-003
   23.151673805580451        23.151673805580451       0.71116713568130208        1.8433595032728428E-002
   23.173260452512935        23.173260452512935       0.72671337792077928        1.5366648753159306E-002
   23.194827009486403        23.194827009486403       0.73516116244528851        1.1218240599919011E-002
   23.280893453645632        23.280893453645632       0.71549187550515692        1.2135751688571403E-002
   23.323807579381203        23.323807579381203       0.73702312592191410        5.4991720297847164E-003
   23.345235059857504        23.345235059857504       0.73319680126067011        1.1121616607524001E-002
   23.366642891095847        23.366642891095847       0.73669468862924348        4.3363268151088378E-003
   23.409399821439251        23.409399821439251       0.71654727517052896        1.3934904365946042E-002
   23.452078799117150        23.452078799117150       0.73456118268990167        6.2693986010243395E-003
   23.494680248941460        23.494680248941460       0.73895829098582233        1.1624963831188969E-002
   23.685438564654021        23.685438564654021       0.73584094452691429        4.2422400688235194E-003
   23.706539182259394        23.706539182259394       0.74195617235680877        4.6879382662580321E-003
   23.727621035409346        23.727621035409346       0.72958067029843698        6.2849545756141845E-003
   23.769728648009426        23.769728648009426       0.74355536997299021        5.1438073556635787E-003
   23.853720883753127        23.853720883753127       0.71581261503211879        1.3184266570017580E-002
   23.895606290697042        23.895606290697042       0.71553715965635556        1.8139633458255890E-002
   23.937418407171648        23.937418407171648       0.69721572228662698        1.4270549414684907E-002
   24.000000000000000        24.000000000000000       0.73651588636813692        6.5362561998996227E-003
   24.103941586387901        24.103941586387901       0.72544208831288870        1.4135093670367834E-002
   24.248711305964282        24.248711305964282       0.72809902989363917        9.9848308526615942E-003
   24.289915602982237        24.289915602982237       0.73112310862991503        8.1452227402727131E-002
   24.351591323771842        24.351591323771842       0.75061215594202524        7.5801867500661525E-003
   24.372115213907882        24.372115213907882       0.72425184031076273        1.3463715832131001E-002
   24.413111231467404        24.413111231467404       0.73116989035939384        1.7122242909625461E-002
   24.535688292770594        24.535688292770594       0.70524320624797188        1.4364071816080074E-002
   24.738633753705962        24.738633753705962       0.70333928177658189        2.3200609792219898E-002
   24.839484696748443        24.839484696748443       0.73737950750740933        8.2745301292408910E-003
   24.879710609249457        24.879710609249457       0.74521930089339594        1.0446677153358433E-002
   24.919871588754223        24.919871588754223       0.74222986892095710        3.5434272770649033E-002
   25.000000000000000        25.000000000000000       0.74688089625378884        6.1419378710170476E-003
   25.159491250818249        25.159491250818249       0.70814355693319875        2.4395395977648174E-002
   25.416530054277668        25.416530054277668       0.73115621015763854        2.9441130706705797E-002
   25.455844122715710        25.455844122715710       0.73279279876265258        2.3398933182206854E-002
   25.495097567963924        25.495097567963924       0.71085191615371424        1.9571176935352697E-002
   25.612496949731394        25.612496949731394       0.74000002402794163        9.9154591047845800E-003
   25.980762113533160        25.980762113533160       0.74268471872290953        1.9574241694833919E-002
   26.019223662515376        26.019223662515376       0.73121252494434319        2.1024831518232267E-002
   26.095976701399778        26.095976701399778       0.75321083975709435        1.1200228697016368E-002
   26.570660511172846        26.570660511172846       0.74169995532307775        1.2308410833238375E-002
   26.608269391300141        26.608269391300141       0.75428071807804153        1.0748225279837745E-002
   27.147743920996454        27.147743920996454       0.75731289007019686        1.4543661837284168E-002
   27.712812921102035        27.712812921102035       0.71231876945125783        6.8828508351167869E-002


==> anc/pot_b840 <==
   1.0000000000000000       0.95989197492599487       0.31309184687050357        2.2207739867454143E-005
   1.4142135623730951        1.4333300590515137       0.39290092936674759        3.1239581712471436E-005
   1.7320508075688772        1.7865099906921387       0.42870189487820265        7.3564140404852935E-005
   2.0000000000000000        1.9400500059127808       0.44211146207371843        1.5936248719137288E-004
   2.2360679774997898        2.2246699333190918       0.46115810449756423        8.1441049365344327E-005
   2.4494897427831779        2.4648199081420898       0.47441040231719128        1.1263519239118939E-004
   2.8284271247461903        2.8266999721527100       0.49187532000569517        8.4052097422078164E-005
   3.0000000000000000        2.9948399066925049       0.49839694880002816        1.5726596558436341E-004
   3.1622776601683795        3.1502199172973633       0.50420295339571020        1.5690822420693208E-004
   3.3166247903553998        3.3138000965118408       0.50958785966186837        3.8737120621292848E-004
   3.4641016151377544        3.4757499694824219       0.51509472153992186        1.6804234946096280E-004
   3.6055512754639891        3.6018500328063965       0.51877503531065194        1.2997007059516161E-004
   3.7416573867739413        3.7434101104736328       0.52276247608789372        1.9264136670096372E-004
   4.0000000000000000        3.9905500411987305       0.52979046695570220        1.2827319496077960E-004
   4.1231056256176606        4.1188502311706543       0.53262662870676791        1.2963709160417695E-004
   4.2426406871192848        4.2379598617553711       0.53543680122901305        1.5315540550699341E-004
   4.3588989435406740        4.3584499359130859       0.53828462259338372        1.3117221580441742E-004
   4.4721359549995796        4.4664301872253418       0.54039931874200897        1.8971998663235473E-004
   4.5825756949558398        4.5785698890686035       0.54263369595554989        2.0246865549281714E-004
   4.6904157598234297        4.6914000511169434       0.54502733149602756        2.3480401032087691E-004
   4.8989794855663558        4.8963098526000977       0.54890081103595678        2.8251325609466113E-004
   5.0000000000000000        4.9934301376342773       0.55082872144745554        2.3844938630604976E-004
   5.0990195135927845        5.0990195135927845       0.55271676052826335        3.4466924293033923E-004
   5.1961524227066320        5.1961524227066320       0.55432789890236822        2.6696309922237435E-004
   5.3851648071345037        5.3851648071345037       0.55733043473342769        2.3976854873750965E-004
   5.4772255750516612        5.4772255750516612       0.55907396533789433        2.3408156650739728E-004
   5.6568542494923806        5.6568542494923806       0.56172300962931476        3.1654715504111745E-004
   5.7445626465380286        5.7445626465380286       0.56356124940379626        1.3769950953519125E-004
   5.8309518948453007        5.8309518948453007       0.56437203420296367        3.2740343849815845E-004
   5.9160797830996161        5.9160797830996161       0.56577114988881771        1.7892652297713305E-004
   6.0000000000000000        6.0000000000000000       0.56675515955002165        6.8821214008026109E-004
   6.0827625302982193        6.0827625302982193       0.56763940760712162        5.0495457876833518E-004
   6.1644140029689760        6.1644140029689760       0.56900435775385894        2.3315978450504421E-004
   6.3245553203367590        6.3245553203367590       0.57120862501674252        2.7855703482196955E-004
   6.4031242374328485        6.4031242374328485       0.57261609715679351        1.9801033236275590E-004
   6.4807406984078604        6.4807406984078604       0.57371592131109295        1.4363980530865210E-004
   6.5574385243020004        6.5574385243020004       0.57458925229463520        3.8363058184556260E-004
   6.6332495807107996        6.6332495807107996       0.57544012657870580        4.3969311985963936E-004
   6.7082039324993694        6.7082039324993694       0.57655511372290413        2.6082573731096484E-004
   6.7823299831252681        6.7823299831252681       0.57708390687825972        3.1104523059079383E-004
   6.9282032302755088        6.9282032302755088       0.57865387442759808        3.8170546836552841E-004
   7.0000000000000000        7.0000000000000000       0.58003847826081689        2.2838076494676246E-004
   7.0710678118654755        7.0710678118654755       0.58073618280822303        2.6570301871139290E-004
   7.1414284285428504        7.1414284285428504       0.58055859983507629        8.1135499961806684E-004
   7.2111025509279782        7.2111025509279782       0.58197410613765355        4.3467970348533871E-004
   7.2801098892805181        7.2801098892805181       0.58287672993296180        2.2312442300663151E-004
   7.3484692283495345        7.3484692283495345       0.58382706469620116        2.5339786603067842E-004
   7.4833147735478827        7.4833147735478827       0.58491899810737091        5.0162745527466480E-004
   7.5498344352707498        7.5498344352707498       0.58608382057067898        1.9017639686434875E-004
   7.6157731058639087        7.6157731058639087       0.58599733580855695        3.8489117604001373E-004
   7.6811457478686078        7.6811457478686078       0.58729276993787083        3.2421779010030697E-004
   7.8102496759066540        7.8102496759066540       0.58878837540655937        1.5576666336528902E-004
   7.8740078740118111        7.8740078740118111       0.58946146921324438        1.5598937301322026E-004
   8.0000000000000000        8.0000000000000000       0.59008628631585969        6.5599196046130280E-004
   8.0622577482985491        8.0622577482985491       0.59084288814416719        4.0611574865420582E-004
   8.1240384046359608        8.1240384046359608       0.59155963976215475        4.5641829767357258E-004
   8.1853527718724504        8.1853527718724504       0.59211191737634805        5.0326419168101612E-004
   8.2462112512353212        8.2462112512353212       0.59304012231476722        6.9837602641783570E-004
   8.3066238629180749        8.3066238629180749       0.59388814898981024        1.7221913800613209E-004
   8.3666002653407556        8.3666002653407556       0.59357537259505133        1.4160550089663514E-003
   8.4852813742385695        8.4852813742385695       0.59428375055933291        4.8896172471866366E-004
   8.5440037453175304        8.5440037453175304       0.59596741764142225        5.3661975263509087E-004
   8.6023252670426267        8.6023252670426267       0.59618077173682016        4.4126310041092302E-004
   8.6602540378443873        8.6602540378443873       0.59702284589584598        2.3763923638236720E-004
   8.7177978870813480        8.7177978870813480       0.59763705002690637        5.0706188469654329E-004
   8.7749643873921226        8.7749643873921226       0.59734568382694142        5.5379990218021953E-004
   8.8317608663278477        8.8317608663278477       0.59802575432570926        4.5846984306578491E-004
   8.9442719099991592        8.9442719099991592       0.59879890808174996        5.6120117348598957E-004
   9.0000000000000000        9.0000000000000000       0.60012101502299142        4.6103877684057016E-004
   9.0553851381374173        9.0553851381374173       0.60073633649318325        2.2477110395154675E-004
   9.1104335791442992        9.1104335791442992       0.60064600734367191        6.4052141083773375E-004
   9.1651513899116797        9.1651513899116797       0.60103787031791522        8.0254330661175201E-004
   9.2195444572928871        9.2195444572928871       0.60100549198926945        9.0475023977862551E-004
   9.2736184954957039        9.2736184954957039       0.60218014809760056        3.6302446868274597E-004
   9.3808315196468595        9.3808315196468595       0.60146144171500493        1.4863766809830048E-003
   9.4339811320566032        9.4339811320566032       0.60306859028600290        2.9169035473789341E-004
   9.4868329805051381        9.4868329805051381       0.60373388325018740        6.3771237034530891E-004
   9.5393920141694561        9.5393920141694561       0.60425365939602615        4.4932576400442655E-004
   9.6436507609929549        9.6436507609929549       0.60504434182714928        8.2000640630503180E-004
   9.6953597148326587        9.6953597148326587       0.60593409420096778        3.6365853810343675E-004
   9.7979589711327115        9.7979589711327115       0.60694586490480928        3.8001393949163814E-004
   9.8488578017961039        9.8488578017961039       0.60691856350048023        6.6444862664346617E-004
   9.8994949366116654        9.8994949366116654       0.60754644097761690        3.6304021085635562E-004
   9.9498743710661994        9.9498743710661994       0.60751973438586648        6.1810350991093363E-004
   10.000000000000000        10.000000000000000       0.60811253046830027        3.6925492366321803E-004
   10.049875621120890        10.049875621120890       0.60851517315595882        3.2135236918841536E-004
   10.099504938362077        10.099504938362077       0.60897786259802755        4.7693318648171144E-004
   10.198039027185569        10.198039027185569       0.60989588021746466        5.1025942624396731E-004
   10.246950765959598        10.246950765959598       0.61039346914583470        4.1628883680394944E-004
   10.295630140987001        10.295630140987001       0.61033620126243404        5.8569467148682892E-004
   10.344080432788601        10.344080432788601       0.61076750292141513        6.1502474005914779E-004
   10.392304845413264        10.392304845413264       0.61165196887388751        3.7634700819987260E-004
   10.440306508910551        10.440306508910551       0.61141282685003973        6.2801884503541538E-004
   10.488088481701515        10.488088481701515       0.61185170011063150        5.4880303177214822E-004
   10.630145812734650        10.630145812734650       0.61225352097906227        4.9774101712439717E-004
   10.677078252031311        10.677078252031311       0.61303923264253357        4.4749478951381657E-004
   10.723805294763608        10.723805294763608       0.61368731545786093        7.9232631822403283E-004
   10.770329614269007        10.770329614269007       0.61333653721328019        9.1485092276427963E-004
   10.816653826391969        10.816653826391969       0.61375699603894163        3.9986277158238171E-004
   10.862780491200215        10.862780491200215       0.61486133368568441        4.8614706575499935E-004
   10.954451150103322        10.954451150103322       0.61550199010703377        6.6922103167934145E-004
   11.000000000000000        11.000000000000000       0.61531101900505647        5.3474884292226241E-004
   11.045361017187261        11.045361017187261       0.61595615761293676        6.4514772132808114E-004
   11.090536506409418        11.090536506409418       0.61590000130880129        8.4092548030082197E-004
   11.180339887498949        11.180339887498949       0.61668358591069228        4.2558988020110897E-004
   11.224972160321824        11.224972160321824       0.61806400964626251        2.8914625761852249E-004
   11.313708498984761        11.313708498984761       0.61895320307380230        7.4595007877759848E-004
   11.357816691600547        11.357816691600547       0.61808334881639149        3.8175180509833273E-004
   11.401754250991379        11.401754250991379       0.61782170761248323        6.1250119422113613E-004
   11.445523142259598        11.445523142259598       0.61856064801988020        1.0416957254815696E-003
   11.489125293076057        11.489125293076057       0.61917539524525989        6.6942629426986703E-004
   11.532562594670797        11.532562594670797       0.61963381049336363        1.3303972579574923E-003
   11.575836902790225        11.575836902790225       0.61922692430488824        4.3022086287800623E-004
   11.661903789690601        11.661903789690601       0.62051557864757900        5.4835667379720949E-004
   11.704699910719626        11.704699910719626       0.62007844756774400        4.9671895338669939E-004
   11.747340124470730        11.747340124470730       0.62056270464398189        8.5304805605149376E-004
   11.789826122551595        11.789826122551595       0.62138853484045031        5.6134704941657979E-004
   11.832159566199232        11.832159566199232       0.62105920853338759        6.4750388609483023E-004
   11.874342087037917        11.874342087037917       0.62125970879575332        5.4820307627007482E-004
   11.916375287812984        11.916375287812984       0.62111817949890580        1.0603695453201426E-003
   12.000000000000000        12.000000000000000       0.62181644355674348        1.4263776046536864E-003
   12.041594578792296        12.041594578792296       0.62174036238613362        6.5793272618932413E-004
   12.083045973594572        12.083045973594572       0.62296813985688348        4.2823157954984019E-004
   12.124355652982141        12.124355652982141       0.62279750323222594        6.3100923321251503E-004
   12.165525060596439        12.165525060596439       0.62275665533572377        7.5057202738762865E-004
   12.206555615733702        12.206555615733702       0.62340209484198428        4.3591602456448549E-004
   12.247448713915890        12.247448713915890       0.62369374149009504        1.1067653328025147E-003
   12.328828005937952        12.328828005937952       0.62445926223906367        6.7753754313168478E-004
   12.369316876852981        12.369316876852981       0.62455443917558850        4.8945867189679993E-004
   12.409673645990857        12.409673645990857       0.62531175519663973        4.9086278573487658E-004
   12.449899597988733        12.449899597988733       0.62450211610137873        1.0564097925851515E-003
   12.529964086141668        12.529964086141668       0.62590657887086731        5.6138967811811833E-004
   12.569805089976535        12.569805089976535       0.62551825440474385        5.5308321791486725E-004
   12.649110640673518        12.649110640673518       0.62690483869077018        7.8070257611505137E-004
   12.688577540449520        12.688577540449520       0.62654098043361472        5.1642592683745004E-004
   12.727922061357855        12.727922061357855       0.62763218686792843        6.3304715545033151E-004
   12.767145334803704        12.767145334803704       0.62569461699103335        1.1421481970998752E-003
   12.806248474865697        12.806248474865697       0.62714911817855679        5.8252149276397894E-004
   12.845232578665129        12.845232578665129       0.62696765384439201        5.9155818613359893E-004
   12.884098726725126        12.884098726725126       0.62737710807264380        5.7590189988442390E-004
   12.961481396815721        12.961481396815721       0.62711439824340010        7.9732959091963955E-004
   13.000000000000000        13.000000000000000       0.62736854159188116        6.1131856233116375E-004
   13.038404810405298        13.038404810405298       0.62908225402011109        5.1309795237185446E-004
   13.076696830622021        13.076696830622021       0.62927767441889437        6.2951318320706275E-004
   13.114877048604001        13.114877048604001       0.62846914587451008        1.1216093785597274E-003
   13.152946437965905        13.152946437965905       0.62860554545037350        5.8818097139914471E-004
   13.190905958272920        13.190905958272920       0.62971997634723964        5.4881219699980251E-004
   13.266499161421599        13.266499161421599       0.63102076862405088        1.4962205135694436E-003
   13.304134695650070        13.304134695650070       0.62915306185806952        1.4644101554811277E-003
   13.341664064126334        13.341664064126334       0.62986326415239213        6.6741437144019259E-004
   13.379088160259652        13.379088160259652       0.63025218537701588        5.5112031943514771E-004
   13.416407864998739        13.416407864998739       0.62970687491453037        2.2976497722644235E-003
   13.453624047073710        13.453624047073710       0.63162592485892366        5.5060526244075654E-004
   13.490737563232042        13.490737563232042       0.63140839240839008        9.0764288481498881E-004
   13.564659966250536        13.564659966250536       0.63186278141149532        8.9042833096872667E-004
   13.601470508735444        13.601470508735444       0.63173164253939373        5.3854472691043415E-004
   13.638181696985855        13.638181696985855       0.63185258477528405        5.8395406059661174E-004
   13.674794331177344        13.674794331177344       0.63362217866566839        7.9816670599174185E-004
   13.747727084867520        13.747727084867520       0.63319843461305292        6.0155104710289751E-004
   13.784048752090222        13.784048752090222       0.63228164738700421        1.4305553004751335E-003
   13.856406460551018        13.856406460551018       0.63507686146030284        2.4899503962992771E-003
   13.892443989449804        13.892443989449804       0.63308367877302973        1.0174862020863207E-003
   13.928388277184119        13.928388277184119       0.63377011231916536        5.5956473234206831E-004
   13.964240043768941        13.964240043768941       0.63358133635629088        6.7649302190877939E-004
   14.000000000000000        14.000000000000000       0.63514501352501740        8.4867506706805631E-004
   14.035668847618199        14.035668847618199       0.63475162631975701        6.5736880904569857E-004
   14.071247279470288        14.071247279470288       0.63458553826855091        6.5746779486290045E-004
   14.142135623730951        14.142135623730951       0.63448657130637043        7.0436765458706328E-004
   14.177446878757825        14.177446878757825       0.63487847409075238        1.7371159775162724E-003
   14.212670403551895        14.212670403551895       0.63446949093876337        8.0105697175008564E-004
   14.247806848775006        14.247806848775006       0.63627271032918675        1.0170171920371289E-003
   14.282856857085701        14.282856857085701       0.63583533085903587        1.1332679996260060E-003
   14.317821063276353        14.317821063276353       0.63625533781434740        7.2978387208305975E-004
   14.352700094407323        14.352700094407323       0.63671638159650945        5.4647504495914431E-004
   14.422205101855956        14.422205101855956       0.63659473984161974        1.0081803077322293E-003
   14.456832294800961        14.456832294800961       0.63693123202394508        1.5829955521039401E-003
   14.491376746189438        14.491376746189438       0.63757580572184469        8.1959258725147342E-004
   14.525839046333950        14.525839046333950       0.63732435835730872        9.4990768857760666E-004
   14.560219778561036        14.560219778561036       0.63711814370149189        2.1398428281620648E-003
   14.594519519326424        14.594519519326424       0.63752753279601682        2.0930344979383413E-003
   14.628738838327793        14.628738838327793       0.63751539674091362        1.1894565895638283E-003
   14.696938456699069        14.696938456699069       0.63869274497973505        9.7096675828607507E-004
   14.730919862656235        14.730919862656235       0.63716210370269355        9.1342424544644217E-004
   14.764823060233400        14.764823060233400       0.63930419026461527        1.2324449945484383E-003
   14.798648586948742        14.798648586948742       0.64055308604380723        6.6450769106216349E-004
   14.866068747318506        14.866068747318506       0.63884466044566390        6.2462073900460327E-004
   14.899664425751340        14.899664425751340       0.63970636740393050        7.0780429897957648E-004
   14.966629547095765        14.966629547095765       0.63958999403291106        1.5316054733501196E-003
   15.000000000000000        15.000000000000000       0.63962271032686002        1.4406024849555334E-003
   15.033296378372908        15.033296378372908       0.63935916008777083        1.0431481624254997E-003
   15.066519173319364        15.066519173319364       0.63991650265455480        8.3827640992782595E-004
   15.099668870541500        15.099668870541500       0.64012954868205896        1.3079180064248905E-003
   15.132745950421556        15.132745950421556       0.64065416321196200        8.0351104336918511E-004
   15.165750888103101        15.165750888103101       0.64183743170881324        6.5655341868013672E-004
   15.231546211727817        15.231546211727817       0.64118795227685166        1.1197825810008270E-003
   15.264337522473747        15.264337522473747       0.64121971240457909        7.2129298431477260E-004
   15.297058540778355        15.297058540778355       0.64061475623308883        6.8274297551709827E-004
   15.329709716755891        15.329709716755891       0.64205708663084538        4.5718179754798563E-003
   15.362291495737216        15.362291495737216       0.64326295421392243        1.2253657823685499E-003
   15.394804318340652        15.394804318340652       0.64138175960613308        9.6749392394996150E-004
   15.427248620541512        15.427248620541512       0.64319239806309803        1.0071182431234543E-003
   15.524174696260024        15.524174696260024       0.64255025481106176        7.7023893053664190E-004
   15.556349186104045        15.556349186104045       0.64283198404197150        2.2686022171715813E-003
   15.588457268119896        15.588457268119896       0.64366888476271933        1.7156612111427370E-003
   15.620499351813308        15.620499351813308       0.64293671643894978        1.3816234351214695E-003
   15.652475842498529        15.652475842498529       0.64320201782177533        8.2501041728057440E-004
   15.684387141358123        15.684387141358123       0.64236274727483345        8.6233560365596158E-004
   15.748015748023622        15.748015748023622       0.64201031262809050        3.4608220380030262E-003
   15.779733838059499        15.779733838059499       0.64333672859822177        9.0778251043579432E-004
   15.811388300841896        15.811388300841896       0.64366476675422957        8.9063456376165320E-004
   15.842979517754859        15.842979517754859       0.64454384788741337        8.7625904395537114E-004
   15.905973720586866        15.905973720586866       0.64330561635539374        1.4939096857965598E-003
   15.937377450509228        15.937377450509228       0.64546933737789225        7.8555253072990318E-004
   16.000000000000000        16.000000000000000       0.64249060203232966        2.2042163697595591E-003
   16.031219541881399        16.031219541881399       0.64563946555049345        8.5236707390275320E-004
   16.062378404209010        16.062378404209010       0.64641012794283204        1.1098683777765732E-003
   16.093476939431081        16.093476939431081       0.64744002379392473        1.0795940979501811E-003
   16.124515496597098        16.124515496597098       0.64739401033022725        9.2683005105952099E-004
   16.155494421403510        16.155494421403510       0.64667938415872883        9.2187764826843371E-004
   16.186414056238647        16.186414056238647       0.64535739326115604        1.1857298778739801E-003
   16.248076809271922        16.248076809271922       0.64550190119406015        1.1359178763169569E-003
   16.278820596099706        16.278820596099706       0.64547426143978337        1.0711689286506544E-003
   16.309506430300090        16.309506430300090       0.64783480757626111        7.4264599476396912E-004
   16.340134638368191        16.340134638368191       0.64962901533047168        1.4340348819572850E-003
   16.370705543744901        16.370705543744901       0.64679057776337212        1.8627538133378645E-003
   16.401219466856727        16.401219466856727       0.64756850559409740        7.2547751477606485E-004
   16.431676725154983        16.431676725154983       0.64594743373405916        9.2230208157777758E-004
   16.492422502470642        16.492422502470642       0.64822998324852754        1.3688165089653453E-003
   16.522711641858304        16.522711641858304       0.64906658186852517        6.2855336289902356E-004
   16.552945357246848        16.552945357246848       0.64765655711678083        1.4128392460088124E-003
   16.583123951777001        16.583123951777001       0.64875684440949377        1.0941997189940352E-003
   16.613247725836150        16.613247725836150       0.64896969966491336        1.1590647456945181E-003
   16.643316977093239        16.643316977093239       0.65032127053282196        1.0659734721312308E-003
   16.673332000533065        16.673332000533065       0.64842544822255144        9.4427575775095829E-004
   16.733200530681511        16.733200530681511       0.65092322820593440        1.6191658483672405E-003
   16.763054614240211        16.763054614240211       0.64882026207442123        9.1384748335710442E-004
   16.792855623746664        16.792855623746664       0.64926200348297480        1.5739484814258368E-003
   16.822603841260722        16.822603841260722       0.64641417064623186        2.4776383781315034E-003
   16.881943016134134        16.881943016134134       0.64989459927793991        1.0865490600129879E-003
   16.911534525287763        16.911534525287763       0.64966938856983025        9.3493709008317979E-004
   16.970562748477139        16.970562748477139       0.65057875777912444        1.9935961514147083E-003
   17.000000000000000        17.000000000000000       0.64837906352707941        1.7136881491456983E-003
   17.029386365926403        17.029386365926403       0.65039278179249282        8.9200079679353610E-004
   17.058722109231979        17.058722109231979       0.64783697375849203        1.8322885648971231E-003
   17.088007490635061        17.088007490635061       0.64896277688955184        1.3796128815672783E-003
   17.117242768623690        17.117242768623690       0.65165574051204422        9.9446933580027387E-004
   17.146428199482248        17.146428199482248       0.65014428759717435        2.6882465523969134E-003
   17.204650534085253        17.204650534085253       0.65021201353462166        2.3909259636359661E-003
   17.233687939614086        17.233687939614086       0.65019577469269940        1.3797285500324967E-003
   17.262676501632068        17.262676501632068       0.65034309585550965        1.6509395796856280E-003
   17.291616465790582        17.291616465790582       0.65163488919372137        1.0582108487398201E-003
   17.320508075688775        17.320508075688775       0.64927554566597445        1.5127087362903379E-003
   17.349351572897472        17.349351572897472       0.65339870761491925        1.9515916412299280E-003
   17.378147196982766        17.378147196982766       0.65285192468638620        1.8209832351536461E-003
   17.435595774162696        17.435595774162696       0.64916334148576238        2.1543405428467578E-003
   17.464249196572979        17.464249196572979       0.65239081391976261        1.1101082562742215E-003
   17.492855684535900        17.492855684535900       0.65311908048406542        1.0927601749426581E-003
   17.521415467935231        17.521415467935231       0.65207458799285978        3.7352702269564998E-003
   17.549928774784245        17.549928774784245       0.65302644887174888        1.3611603969571140E-003
   17.578395831246947        17.578395831246947       0.65416024877078038        1.2785983047117800E-003
   17.606816861659009        17.606816861659009       0.65319520536658682        1.4174610376124226E-003
   17.663521732655695        17.663521732655695       0.65596860418933267        8.9299914058020059E-004
   17.691806012954132        17.691806012954132       0.65376336483254871        1.5421228806643808E-003
   17.720045146669349        17.720045146669349       0.65440070111724746        1.0553004692364963E-003
   17.748239349298849        17.748239349298849       0.65517052320528246        2.0712184715168192E-003
   17.804493814764857        17.804493814764857       0.65245596590097710        1.0764867807484077E-003
   17.832554500127006        17.832554500127006       0.65317492424761103        1.4689592648008138E-003
   17.888543819998318        17.888543819998318       0.65521189891714926        2.3398513277519536E-003
   17.916472867168917        17.916472867168917       0.65519626400922137        1.1810232096719534E-003
   17.944358444926362        17.944358444926362       0.65470656076079903        1.5013000455008515E-003
   17.972200755611428        17.972200755611428       0.65718483459884913        1.9162589966117112E-003
   18.000000000000000        18.000000000000000       0.65401934636632575        1.8078550097359032E-003
   18.027756377319946        18.027756377319946       0.65718301489509845        1.1115975010385091E-003
   18.055470085267789        18.055470085267789       0.65473556435645552        1.2399041210638183E-003
   18.110770276274835        18.110770276274835       0.65460407345384730        2.7021854446486922E-003
   18.138357147217054        18.138357147217054       0.65680819841333826        1.1995813272221716E-003
   18.165902124584949        18.165902124584949       0.65746466204349119        2.0471198672599293E-003
   18.193405398660254        18.193405398660254       0.65573811745606436        1.8052378366616203E-003
   18.220867158288598        18.220867158288598       0.65458629098535359        3.0435062252423825E-003
   18.248287590894659        18.248287590894659       0.65416613796248679        1.6362125676246846E-003
   18.275666882497067        18.275666882497067       0.65428300985176613        2.0903611647225310E-003
   18.330302779823359        18.330302779823359       0.65795528820881810        2.0923142219088694E-003
   18.357559750685819        18.357559750685819       0.65665838140049593        2.3289423281446092E-003
   18.384776310850235        18.384776310850235       0.65731819476761100        1.3278046508818373E-003
   18.411952639521967        18.411952639521967       0.65437637576691876        1.8572789670198806E-003
   18.439088914585774        18.439088914585774       0.65635738193482884        1.8840331067940324E-003
   18.466185312619388        18.466185312619388       0.65515977306158779        3.1947894969370158E-003
   18.493242008906929        18.493242008906929       0.65667725164429636        1.5531226012107009E-003
   18.547236990991408        18.547236990991408       0.65671224232381631        3.2527407211566744E-003
   18.574175621006709        18.574175621006709       0.65667694581689429        1.4826009052803951E-003
   18.601075237738275        18.601075237738275       0.65906593115062384        1.3244671358646346E-003
   18.627936010197157        18.627936010197157       0.65650675650713919        2.9249515337869958E-003
   18.681541692269406        18.681541692269406       0.65730914509621452        2.4561247397039800E-003
   18.708286933869708        18.708286933869708       0.65861689839297710        1.5250327475962839E-003
   18.761663039293719        18.761663039293719       0.66113259671042612        2.5019797666166266E-003
   18.788294228055936        18.788294228055936       0.65985946178244559        1.6027229108487708E-003
   18.814887722226779        18.814887722226779       0.65771994608689255        1.8526111816557101E-003
   18.841443681416774        18.841443681416774       0.65760294109417461        1.6604820024435777E-003
   18.867962264113206        18.867962264113206       0.65624394164613176        2.5723232162251112E-003
   18.894443627691185        18.894443627691185       0.65786458222624178        2.2969605461831306E-003
   18.920887928424502        18.920887928424502       0.65705101295014301        3.3570656124699122E-003
   18.973665961010276        18.973665961010276       0.65664500660708691        1.8536658664644367E-003
   19.000000000000000        19.000000000000000       0.65654744586310787        2.5589263393620359E-003
   19.026297590440446        19.026297590440446       0.65974943176256007        1.5962077232208436E-003
   19.052558883257650        19.052558883257650       0.66024992253438664        2.7771130475691724E-003
   19.104973174542799        19.104973174542799       0.66026206228089679        1.5135798580596909E-003
   19.131126469708992        19.131126469708992       0.65953758481177960        1.8197846984463776E-003
   19.209372712298546        19.209372712298546       0.65865624509299936        1.7854161078415325E-003
   19.235384061671343        19.235384061671343       0.65791778144431057        2.0538225841912950E-003
   19.261360284258224        19.261360284258224       0.66160728836112059        2.0002303567613847E-003
   19.287301521985910        19.287301521985910       0.66330237632308042        2.4177649842806615E-003
   19.313207915827967        19.313207915827967       0.66069304369869764        1.6311452738434083E-003
   19.339079605813716        19.339079605813716       0.66059524404456849        3.0850832008521849E-003
   19.390719429665317        19.390719429665317       0.66157594897104655        2.7075008272230095E-003
   19.416487838947599        19.416487838947599       0.66107041591038407        3.1588388483175652E-003
   19.442222095223581        19.442222095223581       0.66204834065508522        3.7240775984678769E-003
   19.519221295943137        19.519221295943137       0.66311343932664302        1.5593631398034863E-003
   19.544820285692065        19.544820285692065       0.66114486531727101        3.1091935071005964E-003
   19.595917942265423        19.595917942265423       0.66416455990358259        4.8357068262004357E-003
   19.621416870348583        19.621416870348583       0.66462017717020505        3.4644678008268277E-003
   19.646882704388499        19.646882704388499       0.66193054182025113        1.9042105445114615E-003
   19.672315572906001        19.672315572906001       0.66227635507016924        2.5423270241913642E-003
   19.697715603592208        19.697715603592208       0.66699046353033775        3.4501271385508300E-003
   19.723082923316021        19.723082923316021       0.66132327866606855        1.9449413816743483E-003
   19.748417658131498        19.748417658131498       0.66419041140799240        2.1292782415132491E-003
   19.798989873223331        19.798989873223331       0.66186404494837381        2.4875979777801410E-003
   19.824227601599009        19.824227601599009       0.66327879577058568        2.2646959110003062E-003
   19.849433241279208        19.849433241279208       0.66256449524760974        1.5904198428645128E-003
   19.874606914351791        19.874606914351791       0.66452022506912101        1.8197813507378586E-003
   19.899748742132399        19.899748742132399       0.66447872905472427        1.1210069833855391E-002
   19.949937343260004        19.949937343260004       0.66435466380656483        3.1254897059529736E-003
   20.000000000000000        20.000000000000000       0.66528849620479946        2.4459138642532329E-003
   20.024984394500787        20.024984394500787       0.66504786972814522        1.9695408863441128E-003
   20.049937655763422        20.049937655763422       0.66164116576890641        2.6180230020910783E-003
   20.074859899884732        20.074859899884732       0.65863078943449072        3.5374726957268128E-003
   20.099751242241780        20.099751242241780       0.66268620009054813        2.1592948320911512E-003
   20.124611797498108        20.124611797498108       0.66353931845667813        3.6546184814193294E-003
   20.149441679609886        20.149441679609886       0.66874708653469495        1.4871313258758788E-003
   20.199009876724155        20.199009876724155       0.66405600641512186        3.8169955469904882E-003
   20.223748416156685        20.223748416156685       0.66415974891729068        2.4358536736624158E-003
   20.248456731316587        20.248456731316587       0.66522477396836532        2.1463384708692423E-003
   20.273134932713294        20.273134932713294       0.65832044206182783        4.1045801425626102E-003
   20.322401432901575        20.322401432901575       0.66360562496258246        2.2693786326381856E-003
   20.346989949375804        20.346989949375804       0.66444996933016243        2.8516316158128554E-003
   20.396078054371138        20.396078054371138       0.66627169944530851        4.1639914579329421E-003
   20.420577856662138        20.420577856662138       0.66851473101257730        1.9589033472853031E-003
   20.445048300260872        20.445048300260872       0.66382324762976030        2.6455668920622719E-003
   20.469489490458720        20.469489490458720       0.65842982937671113        3.5094139675224388E-003
   20.493901531919196        20.493901531919196       0.66292340006734340        3.0945100928552582E-003
   20.518284528683193        20.518284528683193       0.66585018012398400        2.3641704214299184E-003
   20.542638584174139        20.542638584174139       0.66782543765569891        3.0388512395018935E-003
   20.615528128088304        20.615528128088304       0.66887203108027216        1.8626666135840508E-003
   20.639767440550294        20.639767440550294       0.66479292117525268        2.2754534811599506E-003
   20.663978319771825        20.663978319771825       0.66864983104355491        3.3063932956856317E-003
   20.688160865577203        20.688160865577203       0.66420667799035649        4.5932766338036462E-003
   20.712315177207980        20.712315177207980       0.66299912841838571        3.9859135414133358E-003
   20.736441353327720        20.736441353327720       0.66729793192722753        2.1117204371936178E-003
   20.784609690826528        20.784609690826528       0.66940730804075210        6.7267730766206136E-003
   20.808652046684813        20.808652046684813       0.66516972160952270        3.0910372112934398E-003
   20.832666655999660        20.832666655999660       0.66378658344739838        2.9750290724589444E-003
   20.880613017821101        20.880613017821101       0.66065412716439276        8.0658891434297192E-003
   20.904544960366874        20.904544960366874       0.66660626145198265        2.8761852537168083E-003
   20.928449536456348        20.928449536456348       0.66487644585340022        2.2041055956761490E-002
   20.976176963403031        20.976176963403031       0.67109852961718364        3.0495240652647303E-003
   21.000000000000000        21.000000000000000       0.66737049260026926        2.8030393136737369E-003
   21.047565179849187        21.047565179849187       0.66581223890460350        3.0917282644588625E-003
   21.118712081942874        21.118712081942874       0.66850065072369369        2.5296842103167396E-003
   21.189620100417091        21.189620100417091       0.66639335200194649        3.1783311860978623E-003
   21.213203435596427        21.213203435596427       0.66989525989647225        2.4336575694850083E-003
   21.236760581595302        21.236760581595302       0.66724375985690276        4.5921441021428769E-003
   21.260291625469300        21.260291625469300       0.66593677063673518        3.1381089598998954E-003
   21.283796653792763        21.283796653792763       0.67136701321553804        2.9490666490153260E-003
   21.307275752662516        21.307275752662516       0.67175410402690283        4.5220153274163804E-003
   21.354156504062622        21.354156504062622       0.66496832106920489        8.1769736086273540E-003
   21.377558326431949        21.377558326431949       0.66414002393477034        4.0958521391194491E-003
   21.400934559032695        21.400934559032695       0.67259878484613544        2.8094755881669761E-003
   21.424285285628550        21.424285285628550       0.67574182225638890        1.6164591347346410E-003
   21.470910553583888        21.470910553583888       0.67183626411495545        2.3698833032550098E-003
   21.540659228538015        21.540659228538015       0.67267158047144815        4.6015399968482333E-003
   21.563858652847824        21.563858652847824       0.66791373639838714        6.2397870453878958E-003
   21.587033144922902        21.587033144922902       0.66954753058138949        5.0370684724826090E-003
   21.610182784974310        21.610182784974310       0.67478489613267045        2.1692041201713747E-003
   21.633307652783937        21.633307652783937       0.66565079863742216        3.4900806959158562E-003
   21.656407827707714        21.656407827707714       0.67154362670369006        3.7319656662794243E-003
   21.679483388678801        21.679483388678801       0.67185466244723646        4.3045267572549726E-003
   21.748563170931547        21.748563170931547       0.67687024892235226        5.7466963774679336E-003
   21.771541057077240        21.771541057077240       0.67000361691119525        5.3691601982525953E-003
   21.794494717703369        21.794494717703369       0.67485348940156231        3.1803618243283318E-003
   21.840329667841555        21.840329667841555       0.66838469580412518        2.9297485921053203E-003
   21.931712199461309        21.931712199461309       0.66400372227086346        2.8965410310788455E-003
   21.954498400100150        21.954498400100150       0.67247578140321063        3.2789023334058214E-003
   22.000000000000000        22.000000000000000       0.67514331397552507        2.4783624107407739E-003
   22.022715545545239        22.022715545545239       0.67321579525761943        2.8743229577790877E-003
   22.045407685048602        22.045407685048602       0.67568681862819746        4.0023102003979710E-003
   22.090722034374522        22.090722034374522       0.67438551749435094        4.2112895598944008E-003
   22.113344387495982        22.113344387495982       0.67251078243861395        4.9042209852415601E-003
   22.135943621178654        22.135943621178654       0.67465278224787983        3.1077117338454458E-003
   22.181073012818835        22.181073012818835       0.67760425337725527        2.3299207735109741E-003
   22.226110770892870        22.226110770892870       0.66944055250460976        4.3786853742686710E-003
   22.293496809607955        22.293496809607955       0.67319685304771248        3.7728201305030572E-003
   22.315913604421397        22.315913604421397       0.66892088727763221        7.4493954079797274E-003
   22.338307903688676        22.338307903688676       0.67322809612474621        5.8404760603576059E-003
   22.360679774997898        22.360679774997898       0.67401890643563778        2.1072680013622704E-002
   22.383029285599392        22.383029285599392       0.67821339467639985        1.9126249241806649E-003
   22.405356502408079        22.405356502408079       0.67094187535992911        4.6953407511827663E-003
   22.494443758403985        22.494443758403985       0.66959939606605956        5.4431245880008352E-003
   22.516660498395403        22.516660498395403       0.67184351795925723        1.0043336248409319E-002
   22.561028345356956        22.561028345356956       0.67652737465478219        4.7492567805956249E-003
   22.627416997969522        22.627416997969522       0.66881941046468907        7.0350889172639645E-003
   22.649503305812249        22.649503305812249       0.66902824258253746        3.8919879675974782E-003
   22.671568097509269        22.671568097509269       0.67190545298334692        5.9709646303753409E-003
   22.693611435820433        22.693611435820433       0.67758203954443730        4.6308560416927118E-003
   22.715633383201094        22.715633383201094       0.67143344029850316        3.6182502389630181E-003
   22.737634001804146        22.737634001804146       0.67084039258698736        8.5593595764573236E-003
   22.825424421026653        22.825424421026653       0.67890755521897916        3.2029501669579002E-003
   22.912878474779198        22.912878474779198       0.67817845950999567        5.9639054553288209E-003
   22.978250586152114        22.978250586152114       0.68303621466865161        8.9684238661079541E-003
   23.021728866442675        23.021728866442675       0.67276203493765396        4.9002378065094694E-003
   23.043437243605826        23.043437243605826       0.67258539324902167        6.5504095533311726E-003
   23.086792761230392        23.086792761230392       0.66916632183013502        7.7039069375202636E-003
   23.108440016582687        23.108440016582687       0.67808924070891363        2.9428105232355796E-003
   23.151673805580451        23.151673805580451       0.68249195817371577        2.9556585993418820E-003
   23.173260452512935        23.173260452512935       0.67944909948065746        3.0418564046309857E-003
   23.194827009486403        23.194827009486403       0.68358603240640026        2.5192230885618771E-003
   23.280893453645632        23.280893453645632       0.68352892246214159        1.6050891081307767E-002
   23.323807579381203        23.323807579381203       0.67337142495498703        7.8705237648050499E-003
   23.345235059857504        23.345235059857504       0.68336643272156039        3.5833397560734843E-003
   23.366642891095847        23.366642891095847       0.68168270313805146        4.8161196089563721E-003
   23.409399821439251        23.409399821439251       0.68302431313188283        2.9477581424823956E-003
   23.452078799117150        23.452078799117150       0.67722915729138922        2.9788002266935204E-002
   23.494680248941460        23.494680248941460       0.67721119275571529        6.4179324893991535E-003
   23.685438564654021        23.685438564654021       0.68544526075665713        3.4270999782845830E-003
   23.706539182259394        23.706539182259394       0.68521553832342375        5.1423520803792200E-003
   23.727621035409346        23.727621035409346       0.66427414587678146        8.7449718072978126E-003
   23.769728648009426        23.769728648009426       0.67847824159491776        7.9921625691418471E-003
   23.853720883753127        23.853720883753127       0.67800494565493297        6.2749123906976892E-003
   23.895606290697042        23.895606290697042       0.68886087667984297        3.2995311545400158E-003
   23.937418407171648        23.937418407171648       0.67871445721830659        5.6983737661091584E-003
   24.000000000000000        24.000000000000000       0.68234438560296073        6.8481013465922051E-003
   24.103941586387901        24.103941586387901       0.67614200574888439        8.5645877911088662E-003
   24.248711305964282        24.248711305964282       0.68277814189607033        1.0342738591842626E-002
   24.289915602982237        24.289915602982237       0.68018916700923771        5.7096290207116415E-003
   24.351591323771842        24.351591323771842       0.68700084251195914        3.3461660095601138E-003
   24.372115213907882        24.372115213907882       0.68507681482233063        6.4643087443237495E-003
   24.413111231467404        24.413111231467404       0.68975059730335897        2.9533567936857710E-002
   24.535688292770594        24.535688292770594       0.67765265187101453        7.9717465868086330E-003
   24.738633753705962        24.738633753705962       0.68146589722539641        9.8421755730252435E-003
   24.839484696748443        24.839484696748443       0.68228050766479886        8.4653686328277546E-003
   24.879710609249457        24.879710609249457       0.67891553372066282        9.8712503398651202E-003
   24.919871588754223        24.919871588754223       0.67013324174158428        7.6397489077499213E-003
   25.000000000000000        25.000000000000000       0.68863334758123695        5.8946799110022622E-003
   25.159491250818249        25.159491250818249       0.67381700080177698        7.7234499904892812E-002
   25.416530054277668        25.416530054277668       0.69354486672247351        4.7242581739061406E-003
   25.455844122715710        25.455844122715710       0.67764134768393902        1.3185079417110990E-002
   25.495097567963924        25.495097567963924       0.68514902589125282        7.4424817655574672E-003
   25.612496949731394        25.612496949731394       0.66925684072477920        1.1957253755948211E-002
   25.980762113533160        25.980762113533160       0.65543191651698185        1.8712336840060857E-002
   26.019223662515376        26.019223662515376       0.69607180198736507        3.8453442764700497E-003
   26.095976701399778        26.095976701399778       0.68933981339926420        5.0340941012183517E-003
   26.570660511172846        26.570660511172846       0.67896047782833224        1.7789512362407386E-002
   26.608269391300141        26.608269391300141       0.68876221062305432        1.1610994880307594E-002
   27.147743920996454        27.147743920996454       0.70392679845945527        6.7037572662668856E-003
   27.712812921102035        27.712812921102035       0.67987206129550337        2.8367997771308322E-002


==> anc/pot_r1_high_demo.plt <==
set pointsize 1.7
r1703=3.763
r17825=7.690
r184=12.590
r182=10.624
r180=8.953
c703=0.3892
c7825=0.3403
c80=0.3297
c82=0.3179
c84=0.3062
set size 0.9, 1.0
set xr [0.01:1]
set key at 0.9, -1.4
set key samplen 1.0
set mxtics
set mytics
set label "r/r_1" at 0.54, -3.75
set label "r_1 V(r)" at 0.03, 0.2
plo 'pot_b703' u ($2/r1703):(($3-2.*c703)*r1703):($4*r1703) t "{/Symbol b}=7.030" w e lt -1 pt 4
rep 'pot_b7825' u ($2/r17825):(($3-2.*c7825)*r17825):($4*r17825) t "7.825" w e lt 4 pt 10
rep 'pot_b800' u ($2/r180):(($3-2.*c80)*r180):($4*r180) t "8.000" w e lt 1 pt 5
rep 'pot_b820' u ($2/r182):(($3-2.*c82)*r182):($4*r182) t "8.200" w e lt 2 pt 7
rep 'pot_b840' u ($2/r184):(($3-2.*c84)*r184):($4*r184) t "8.400" w e lt 3 pt 9
pause -1
set term post eps enh color 24
set out 'pot_r1_high_demo.eps'
rep


==> anc/pressure.plt <==
set size 0.9, 1.0
set pointsize 1.8
set label "T [MeV]" at 700,0.3
set label "p/T^4" at 130,5
set key at 1300,1.7
set xr [100:1400]
set yr [0:5.5]
Nf=3.
psb=8*pi**2/45.+Nf*7*pi**2/60.
psb6=8*pi**2/45.+Nf*7*pi**2/60.*0.77178070465478
psb8=8*pi**2/45.+Nf*7*pi**2/60.*0.93033420893448
psb10=8*pi**2/45.+Nf*7*pi**2/60.*0.98108286140629
psb12=8*pi**2/45.+Nf*7*pi**2/60.*0.99279228201427
set key bottom right
#set arrow from 1200,psb to 1400,psb lt -1 lw 3 nohead
set arrow from 1200,psb6 to 1400,psb6 lt 4 lw 3 nohead
set arrow from 1200,psb8 to 1400,psb8 lt 1 lw 3 nohead
set arrow from 1200,psb10 to 1400,psb10 lt 3 lw 3 nohead
set arrow from 1200,psb12 to 1400,psb12 lt 2 lw 3 nohead

plo 'out6' u 1:($4+$5):($4-$5) t "N_{/Symbol t}=6" w filledcu lc rgb "#FFBBFF"
rep 'out8' u 1:($4+$5):($4-$5) t "N_{/Symbol t}=8" w filledcu lc rgb "#FFBBBB"
rep 'out10' u 1:($4+$5):($4-$5) t "N_{/Symbol t}=10" w filledcu lc rgb "#BBBBFF"
rep 'out12' u 1:($4+$5*1.4):($4-$5*1.4) t "N_{/Symbol t}=12" w filledcu lc rgb "#BBFFBB"
rep 'p4/e-3p_nt6_thermo.out' u 5:8 t "p4, N_{/Symbol t}=6" w l lt -1 lw 2
rep 'p4/e-3p_nt8_thermo.out' u 5:8 t "p4, N_{/Symbol t}=8" w l lt 0 lw 6
#rep 'WB-EoS.dat' u 1:($4+$5):($4-$5) t 'stout cont.' w filledcu lt 5
pause -1
set term post eps enh color 24
set out 'pressure.eps'
rep


==> anc/pressure_low.plt <==
set size 0.9, 1.0
set pointsize 1.8
set label "T [MeV]" at 162,0.15
set label "p/T^4" at 136,0.93
set key at 155,0.95
set key spacing 1.3
set xr [135:170]
set yr [0.1:1]
set mxtics
set mytics
set tics front

plo 'out6' u 1:($4+$5):($4-$5) t "N_{/Symbol t}=6" w filledcu lc rgb "#FFBBFF"
rep 'out8' u 1:($4+$5):($4-$5) t "N_{/Symbol t}=8" w filledcu lc rgb "#FFBBBB"
rep 'out10' u 1:($4+$5):($4-$5) t "N_{/Symbol t}=10" w filledcu lc rgb "#BBBBFF"
rep 'out12' u 1:($4+$5):($4-$5) t "N_{/Symbol t}=12" w filledcu lc rgb "#BBFFBB"
rep 'p_HRG_h_6' u ($1):($2+$3+$4+$5+$6) not w l lt -1 lc 4 lw 3
rep 'p_HRG_h_8' u ($1):($2+$3+$4+$5+$6) not w l lt -1 lc 1 lw 3
rep 'p_HRG_h_10' u ($1):($2+$3+$4+$5+$6) not w l lt -1 lc 3 lw 3
rep 'p_HRG_h_12' u ($1):($2+$3+$4+$5+$6) not w l lt -1 lc 2 lw 3
pause -1
set term post eps enh color 24
set out 'pressure_low.eps'
rep


==> anc/r1_fit_boot_012.dat <==
5.9 0.791307092409556 0.00353234370199154 1.05376739615869 0.0113192389712541
5.95 0.754533432145652 0.00304209292496337 1.04806363885072 0.0109720822837472
6 0.719289833395884 0.00260718164228746 1.04282289052017 0.0105615073760492
6.05 0.685535597334994 0.00222724827678775 1.03809183934138 0.0100919011895207
6.1 0.653230667368224 0.0019015456316268 1.03391300441247 0.00956897136809145
6.15 0.622335349789289 0.00162874028447318 1.03032387043145 0.00899973374215968
6.2 0.592810064154095 0.00140657410993387 1.02735610829345 0.008392501516568
6.25 0.564615130615437 0.00123141471742146 1.02503490413475 0.00775689398958256
6.3 0.537710600180933 0.00109787317570552 1.02337841615991 0.00710388951069296
6.35 0.512056132187686 0.000998815350219225 1.02239737486473 0.00644595499124769
6.4 0.48761092133837 0.00092600656037621 1.02209483816375 0.00579728849239555
6.45 0.46433367454685 0.000871229723219026 1.02246610857383 0.00517419771336556
6.5 0.442182635743306 0.000827367190215695 1.02349881509671 0.00459556430423156
6.55 0.421115654833934 0.000789019162476944 1.02517315786577 0.004083118003149
6.6 0.401090295328461 0.000752594513751246 1.0274623090526 0.00366073559246981
6.65 0.382063973841337 0.000716062923243002 1.03033295905287 0.00335130738598664
6.7 0.363994123805336 0.000678584135725216 1.03374599269861 0.00317005499922472
6.75 0.3468383753346 0.000640148064450261 1.03765727631386 0.00311655937285546
6.8 0.330554743224283 0.000601278768150818 1.04201853301157 0.00317207132427111
6.85 0.315101815528392 0.000562808994127482 1.04677828090699 0.00330578438918338
6.9 0.300438935942812 0.000525712855581547 1.05188280708 0.00348493044275023
6.95 0.286526374248229 0.000490979406928501 1.05727714931322 0.0036816934323811
7 0.273325480242951 0.00045951156736049 1.0629060579699 0.00387537108142821
7.05 0.260798817827792 0.000432040129299179 1.06871491188633 0.00405179300594395
7.1 0.248910277113658 0.000409050792484538 1.07465056478618 0.00420191918551925
7.15 0.237625163542484 0.000390731744768803 1.08066210233556 0.00432050047592843
7.2 0.226910263996448 0.000376955744426526 1.08670149433121 0.00440503060953091
7.25 0.216733890689903 0.000367307972372954 1.09272413137235 0.00445497535117372
7.3 0.207065904280377 0.000361157727514626 1.09868924040512 0.00447121004543842
7.35 0.197877718100569 0.000357755890909202 1.10456017844075 0.00445560302250037
7.4 0.189142285714287 0.000356332283405927 1.11030460825866 0.00441070015378529
7.45 0.180834074154782 0.00035617199379419 1.11589456378862 0.00433948121084987
7.5 0.172929025237356 0.000356661933965801 1.1213064159655 0.00424516930477191
7.55 0.165404507274208 0.000357309859053562 1.12652075208129 0.0041310813912512
7.6 0.158239259382795 0.000357743602086513 1.13152218301198 0.00400051185460421
7.65 0.151413330391823 0.000357698876423037 1.13629909321974 0.00385664352332499
7.7 0.144908014131098 0.000357002129136539 1.14084334822386 0.00370248180063846
7.75 0.138705782659041 0.000355552565954369 1.14514997342643 0.00354080835137924
7.8 0.132790218747733 0.000353305551209515 1.14921681691811 0.0033741512397808
7.85 0.127145948719466 0.000350258320150836 1.15304420732198 0.00320476871981588
7.9 0.121758576517896 0.000346438214955819 1.15663461599878 0.00303464412903613
7.95 0.116614619705262 0.000341893291494502 1.15999233115259 0.00286548957317376
8 0.111701447907169 0.000336684992846524 1.16312314964052 0.00269875633046409
8.05 0.107007224078949 0.000330882548316491 1.1660340906753 0.00253565015504392
8.1 0.10252084884215 0.000324558774022632 1.16873313416501 0.00237714991347824
8.15 0.0982319080352426 0.000317786990605414 1.17122898518818 0.00222402823997642
8.2 0.0941306235373206 0.000310638818706857 1.17353086506581 0.00207687313636364
8.25 0.0902078073555119 0.000303182655930062 1.17564832866095 0.00193610966574332
8.3 0.0864548189138732 0.000295482676944762 1.1775911068998 0.00180202108923846
8.35 0.0828635254415929 0.000287598230479155 1.17936897304471 0.00167476897043758
8.4 0.0794262653293729 0.000279583533386635 1.18099163093789 0.0015544119212026
8.45 0.0761358143030548 0.000271487583459422 1.18246862324894 0.00144092278581049
8.5 0.0729853542511991 0.000263354229941364 1.18380925767748 0.00133420415957518
8.55 0.069968444536964 0.000255222354496964 1.18502254906028 0.00123410221543462
8.6 0.067078995622976 0.000247126126364439 1.18611717539187 0.00114041887018921
8.65 0.0643112448398422 0.000239095304099871 1.18710144587017 0.00105292236398367
8.7 0.061659734133625 0.000231155563156435 1.18798327921114 0.000971356355023576
8.75 0.0591192896342195 0.000223328833904083 1.18877019062528 0.000895447649016133
8.8 0.0566850028945257 0.000215633638878288 1.18946928600703 0.000824912691761983
8.85 0.0543522136591143 0.000208085421291603 1.19008726204608 0.000759462955741376
8.9 0.0521164940303325 0.000200696859342082 1.19063041112468 0.000698809349156272
8.95 0.049973633909211 0.000193478162763152 1.1911046300111 0.000642665770134487
9 0.0479196275978634 0.000186437349504878 1.19151543149626 0.000590751920817569
9.05 0.0459506614591594 0.000179580501516172 1.19186795824545 0.000542795486740531
9.1 0.0440631025381785 0.000172911999391132 1.19216699824947 0.000498533776957188
9.15 0.0422534880582307 0.000166434736213688 1.19241700136049 0.000457714910280344
9.2 0.0405185157120092 0.000160150311333657 1.19262209648631 0.000420098623158069
9.25 0.0388550346757008 0.000154059205074199 1.19278610909422 0.000385456765345604
9.3 0.0372600372806001 0.000148160935537126 1.1929125787428 0.000353573540816171
9.35 0.0357306512829722 0.000142454198763595 1.19300477641743 0.000324245543373666
9.4 0.0342641326785842 0.000136936993542865 1.19306572149424 0.000297281629223323
9.45 0.0328578590135182 0.00013160673215632 1.19309819819878 0.000272502662323733
9.5 0.0315093231475985 0.000126460338309673 1.19310477146016 0.000249741162660455


==> anc/r1_scale_all.plt <==
#beta function
nf=3
b0=(11-2*nf/3)/(4*pi)**2
b1=(102-38*nf/3)/(4*pi)**4
f(x)=(b0*10/x)**(-b1/(2*b0**2))*exp(-x/(20*b0))

bet(x)=(c0*f(x)+c2*(10/x)*f(x)**3)/(1+d2*(10/x)*f(x)**2)
beto(x)=(c0o*f(x)+c2o*(10/x)*f(x)**3)/(1+d2o*(10/x)*f(x)**2)
bet1(x)=(c01*f(x)+c21*(10/x)*f(x)**3)/(1+d21*(10/x)*f(x)**2)
c0o              = 43.1281         
c2o              = 343239           
d2o              = 5513.89          
R(x)=bet(x)/f(x)

fit bet(x) 'r1_smooth_012.dat' u 1:(1/$2):($3/$2**2) via c0, c2, d2
pause -1
set size 0.9, 1.0
set pointsize 1.7
set key samplen 0.9
set xr [5.85:8.6]
set yr [42:57]
set label "{/Symbol b}" at 6.85, 42.6
set label "a/r_1/f({/Symbol b})" at 5.87, 50.5
set mxtics
set mytics
set arrow from 8.0,43.1281 to 8.6,43.1281 nohead lt -1 lw 2
plo 'parfit' u 1:(($2+$3)/f($1)):(($2-$3)/f($1)) not w filledcu lc rgb "#FFBBBB"
rep 'r1_smooth_012.dat' u 1:(1/$2/f($1)):($3/$2**2/f($1)) not w e lt 1 pt 5
rep bet(x)/f(x) not lt 1 lw 4, beto(x)/f(x) t "old" lt 3
pause -1
set term post eps enh color 24
set out 'r1_scale_all.eps'
rep
set term x11
set yr [0.999:1.001]
p [5.9:8.5] bet(x)/beto(x)
pause -1

# a [fm]
afm(x)=0.3106*bet(x)
print(afm(7.03))
print(afm(7.825))
print(afm(8.0))
print(afm(8.2))
print(afm(8.4))

# temperature scales
fT(x,nt)=197.3/0.3106/bet(x)/nt
fTK(x,nt)=156.1/betK(x)/nt/sqrt(2)



==> anc/r1_smooth_012.dat <==
5.900 1.26491 0.00798803
6.000 1.38749 0.0143692
6.050 1.45375 0.0150535
6.100 1.5167 0.0144561
6.195 1.67705 0.0164824
6.285 1.82216 0.0204282
6.341 1.94739 0.00885712
6.354 1.97853 0.0276436
6.423 2.096 .021
6.460 2.165 .020
6.488 2.235 .021
6.550 2.369 .021
6.608 2.518 .021
6.664 2.644 .023
6.740 2.856 .011
6.800 3.025 .022
6.880 3.265 .023
6.950 3.485 .022
7.030 3.763 .013
7.150 4.212 .042
7.280 4.720 .033
7.373 5.172 .034
7.596 6.29727 0.0353776
7.825 7.64684 0.0558453
8.000 8.95685 0.0755578
8.200 10.6845 0.0905429
8.400 12.6209 0.0856173


==> anc/r1pr2.plt <==
set xr [7.3:8.5]
f(x)=c
fl(x)=cl
fh(x)=ch
fit [:7.9] fl(x) 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2)) via cl
pause -1
fit f(x) 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2)) via c
pause -1
fit [7.9:] fh(x) 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2)) via ch
dc=0.009
set size 0.9, 1.0
set mxtics
set mytics
set yr [2.1:2.3]
set label "{/Symbol b}" at 7.9, 2.11
set label "r_1/r_2" at 7.32, 2.29
plo 'scale_high.dat' u 1:($2/$4):(sqrt(($3/$4)**2+($2*$5/$4**2)**2)) not w e lt 1 pt 5
rep c not lt 1, c+dc not lc 1 lt 0 lw 3,  c-dc not lc 1 lt 0 lw 3
#rep cl, ch
pause -1
set term post eps enh color 24
set out "r1pr2.eps"
rep


==> anc/rat_pot.plt <==
set pointsize 1.7
cQ=-0.3892
dcQ=0.0008
r1=3.763
set size 0.9,1.0
set mxtics
set mytics
set xr [0.9/r1:1.9]
set label "V^{0.2ms}(r)/V^{0.05m_s}(r)" at 0.26, 1.011
set label "r/r_1" at 1.6, 0.995
plo 'pot_38_combo' u ($2/r1):($3/$5):(sqrt(($4/$5)**2+($6*$3/$5**2)**2)) not w e lt 1 pt 5
rep 1 not lt -1 lw 3
pause -1
set term post eps enh color 24 
set out 'rat_pot.eps'
rep


==> anc/scale_high.dat <==
beta    r1        err        r2     err
8.400   12.560    0.130      5.742  0.031
8.200   10.653    0.060      4.861  0.036
8.000    8.905    0.060      4.075  0.030
7.825    7.690    0.058      3.479  0.021
7.596    6.336    0.056      2.865  0.011
7.373    5.172    0.034      2.350  0.040

